Hilbert Schemes and Toric Degenerations for Low Degree Fano Threefolds

For fixed degree $d\leq 12$, we study the Hilbert scheme of degree $d$ smooth Fano threefolds in their anticanonical embeddings. We use this to classify all possible degenerations of these varieties to toric Fano varieties with at most canonical Gorenstein singularities.

==> anc/README.txt <==
The files in this directory consist of the Macaulay2 code used to carry out calculations for the paper "Toric Degenerations of Low Degree Fano Threefolds" by J. Christophersen and N. Ilten. To do all calculations, the following pieces of software are necessary:

Macaulay2 (version 1.5)
4ti2 (version 1.3.2)
TOPCOM (version 0.17.4)
VersalDeformations (version 1.2, included) 

We first describe the included files in order of the degree for which they are used; then we provide a list describing which files are relevant for each section.


----------------------------------------------------
-- Degree 4 files
----------------------------------------------------

** deg4_fanolist.m2
   Contains a description of polytopes and GRDB IDs for all degree 4 Gorenstein toric Fanos.
** deg4_special-triangulations.m2
   Contains calculations relevant to the proof of Proposition 4.2.

----------------------------------------------------
-- Degree 6 files
----------------------------------------------------

** deg6_fanolist.m2
   Contains a description of polytopes and GRDB IDs for all degree 6 Gorenstein toric Fanos.
** deg6_special-triangulations.m2
   Contains calculations relevant to the proof of Proposition 4.2.

----------------------------------------------------
-- Degree 8 files
----------------------------------------------------

** deg8_fanolist.m2
   Contains a description of polytopes and GRDB IDs for all degree 8 Gorenstein toric Fanos.
** deg8_special-triangulations.m2
   Contains calculations relevant to the proof of Proposition 4.2.

----------------------------------------------------
-- Degree 10 files
----------------------------------------------------

** deg10_fanolist.m2
   Contains a description of polytopes and GRDB IDs for all degree 10 Gorenstein toric Fanos.
** deg10_nonsmoothing-84.m2
   Contains calculations pertaining to the non-smoothing component B_84^dagger of Section 3.3.
** deg10_nonsmoothing-88.m2
   Contains calculations pertaining to the non-smoothing component B_88^dagger of Section 3.3.
** deg10_special-triangulations.m2
   Contains calculations of the triangulations of moment polytopes of degree 10 Gorenstein toric Fanos, as used in the proof of Theorem 5.1.
** deg10_#.m2 (# is a GRDB ID number)
   Each file contains the calculations for an individual exceptional toric variety referenced in the proof of Theorem 5.1.

----------------------------------------------------
-- Degree 12 files
----------------------------------------------------

** deg12_bipyramid-triangulations.m2
   Contains calculations determining the location in the Hilbert scheme of all deg 12 toric Fanos triangulating to the bipyramid, as used in the proof of Theorem 7.1.
** deg12_fanolist.m2
   Contains a description of polytopes and GRDB IDs for all degree 12 Gorenstein toric Fanos.
** deg12_lemma-7.2.m2
   Contains calculations used in the proof of Lemma 7.2.
** deg12_nonsmoothing-99.m2
   Contains calculations pertaining to the non-smoothing component B_99^dagger of Section 3.3.
** deg12_special-triangulations.m2
   Contains calculations of the triangulations of moment polytopes of degree 10 Gorenstein toric Fanos, as used in the proof of Theorem 7.1.
** deg12_triangulations-output.m2
   Contains saved output from deg12_special-triangulations.m2, to be used in deg12_bipyramid-triangulations.m2 in the proof of Theorem 7.1.
** deg12_theorem-6.1.m2
   Contains calculations of the versal base space of X_bp, as in Theorem 6.1.
** deg12_#.m2 (# is a GRDB ID number)
   Each file contains the calculations for an individual exceptional toric variety referenced in the proof of Theorem 7.1.

----------------------------------------------------
-- Auxilliary files
----------------------------------------------------

** aux_misc.m2
   Contains a function "toricIdeal" for calculating toric ideals from moment polytopes.
** aux_triangulations.m2
   Contains functions to interface with TOPCOM for calculating regular triangulations.
** VersalDeformations.m2
   Version 1.2 of the Macaulay2 package "VersalDeformations", used for calculations in deformation theory.

----------------------------------------------------
-- Files used in each section of the paper
----------------------------------------------------

** Section 3.3
   deg10_nonsmoothing-84.m2, deg10_nonsmoothing-88.m2, deg12_nonsmoothing-99.m2
** Section 4.2 
   deg4_fanolist.m2, deg4_special-triangulations.m2, deg6_fanolist.m2, deg6_special-triangulations.m2, deg8_fanolist.m2, deg8_special-triangulations.m2
** Section 5
   deg10_fanolist.m2, deg10_special-triangulations.m2, deg10_#.m2 (# is a GRDB ID number)
** Section 6
   deg12_theorem-6.1.m2
** Section 7
   deg12_bipyramid-triangulations.m2, deg12_fanolist.m2, deg12_lemma-7.2.m2, deg12_special-triangulations.m2, deg12_triangulations-output.m2, deg12_#.m2 (# is a GRDB ID number)


==> anc/VersalDeformations.m2 <==
--*- coding: utf-8 -*-
---------------------------------------------------------------------------
-- PURPOSE: Calculating versal deformations and local Hilbert schemes
-- PROGRAMMER : Nathan Ilten
-- UPDATE HISTORY : June 2013
---------------------------------------------------------------------------
newPackage("VersalDeformations",
    Headline => "A package for calculating versal deformations and local Hilbert schemes",
    Version => "1.2",
    Date => "June 6, 2013",
    Authors => {
        {Name => "Nathan Owen Ilten",
	  HomePage => "http://math.berkeley.edu/~nilten/",
	  Email => "nilten@math.berkeley.edu"}},
    Configuration => {"DefaultDefParam"=>"t"},
    Certification => {
	 "journal name" => "The Journal of Software for Algebra and Geometry: Macaulay2",
	 "journal URI" => "http://j-sag.org/",
	 "article title" => "Versal deformations and local Hilbert schemes",
	 "acceptance date" => "2012-06-05",
	 "published article URI" => "http://j-sag.org/Volume4/jsag-3-2012.pdf",
	 "published code URI" => "http://j-sag.org/Volume4/VersalDeformations.m2",
	 "repository code URI" => "svn://svn.macaulay2.com/Macaulay2/trunk/M2/Macaulay2/packages/VersalDeformations.m2",
	 "release at publication" => 14710,
	 "version at publication" => "1.0",
	 "volume number" => "4",
	 "volume URI" => "http://j-sag.org/Volume4/"
	 }    
    )

---------------------------------------------------------------------------
-- COPYRIGHT NOTICE:
--
-- Copyright 2013 Nathan Owen Ilten
--
--
-- This program is free software: you can redistribute it and/or modify
-- it under the terms of the GNU General Public License as published by
-- the Free Software Foundation, either version 3 of the License, or
-- (at your option) any later version.
--
-- This program is distributed in the hope that it will be useful,
-- but WITHOUT ANY WARRANTY; without even the implied warranty of
-- MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
-- GNU General Public License for more details.
--
-- You should have received a copy of the GNU General Public License
-- along with this program.  If not, see <http://www.gnu.org/licenses/>.
--
---------------------------------------------------------------------------

defaultdefparam = (options VersalDeformations).Configuration#"DefaultDefParam"


export {"liftDeformation",
     "firstOrderDeformations",
     "CT",
     "cotangentCohomology1",
     "cotangentCohomology2",
     "normalMatrix",
     "versalDeformation",
     "localHilbertScheme",
     "PolynomialCheck",
     "SanityCheck",
     "HighestOrder",
     "SmartLift",
     "DefParam",
     "correctDeformation",
     "correctionMatrix",
     "CorrectionMatrix",
     "CacheName",
     "VersalDeformationResults"
      }

protect VersalDeformationResults
protect CacheName
protect SanityCheck
protect PolynomialCheck
protect HighestOrder
protect SmartLift
protect CorrectionMatrix
protect DefParam

     
     
----------------------------------------------------------------------------
-- Cotangent cohomology and normal modules
----------------------------------------------------------------------------     



CT=new ScriptedFunctor
CT#superscript=i->(if i==1 then return cotangentCohomology1; if i==2 then return cotangentCohomology2;
	error "Higher cotangent cohomology not yet implemented")

cotangentCohomology1=method(TypicalValue=>Matrix,Options=>{SourceRing=>null})

cotangentCohomology1Mod:=(F)->(
     A:=ring F/image F; --quotient ring
     Hom(ideal F,A)/(image ((transpose substitute(jacobian F,A)))))
     
cotangentCohomology1 Matrix:=opts->F->lift(ambient basis(cotangentCohomology1Mod F,opts), ring F)
cotangentCohomology1 (ZZ,Matrix):=opts->(deg,F)->lift(ambient basis(deg,cotangentCohomology1Mod(F),opts), ring F)
cotangentCohomology1 (List,Matrix):=opts->(deg,F)->lift(ambient basis(deg,cotangentCohomology1Mod(F),opts), ring F)
cotangentCohomology1 (ZZ,ZZ,Matrix):=opts->(lo,hi,F)->lift(ambient basis(lo,hi,cotangentCohomology1Mod(F),opts), ring F)
cotangentCohomology1 (InfiniteNumber,ZZ,Matrix):=opts->(lo,hi,F)->lift(ambient basis(lo,hi,cotangentCohomology1Mod(F),opts), ring F)
cotangentCohomology1 (ZZ,InfiniteNumber,Matrix):=opts->(lo,hi,F)->lift(ambient basis(lo,hi,cotangentCohomology1Mod(F),opts), ring F)

cotangentCohomology1 Ideal:=opts->I->lift(ambient basis(cotangentCohomology1Mod gens I,opts), ring I)
cotangentCohomology1 (ZZ,Ideal):=opts->(deg,I)->lift(ambient basis(deg,cotangentCohomology1Mod(gens I),opts), ring I)
cotangentCohomology1 (List,Ideal):=opts->(deg,I)->lift(ambient basis(deg,cotangentCohomology1Mod(gens I),opts), ring I)
cotangentCohomology1 (ZZ,ZZ,Ideal):=opts->(lo,hi,I)->lift(ambient basis(lo,hi,cotangentCohomology1Mod(gens I),opts), ring I)
cotangentCohomology1 (InfiniteNumber,ZZ,Ideal):=opts->(lo,hi,I)->lift(ambient basis(lo,hi,cotangentCohomology1Mod(gens I),opts), ring I)
cotangentCohomology1 (ZZ,InfiniteNumber,Ideal):=opts->(lo,hi,I)->lift(ambient basis(lo,hi,cotangentCohomology1Mod(gens I),opts), ring I)



cotangentCohomology2=method(TypicalValue=>Matrix,Options=>{SourceRing=>null})
cotangentCohomology2Mod:=F->(
     A:=ring F/image F;
     R:=gens ker F;
     kos:=koszul(2,F);
     (Hom((image R/image kos),A)/(image substitute(transpose R,A))))


cotangentCohomology2 Matrix:=opts->F->lift(ambient basis(cotangentCohomology2Mod F,opts),ring F)
cotangentCohomology2 (ZZ,Matrix):=opts->(deg,F)->lift(ambient basis(deg,cotangentCohomology2Mod(F),opts),ring F)
cotangentCohomology2 (List,Matrix):=opts->(deg,F)->lift(ambient basis(deg,cotangentCohomology2Mod(F),opts),ring F)
cotangentCohomology2 (ZZ,ZZ,Matrix):=opts->(lo,hi,F)->lift(ambient basis(lo,hi,cotangentCohomology2Mod(F),opts),ring F)
cotangentCohomology2 (InfiniteNumber,ZZ,Matrix):=opts->(lo,hi,F)->lift(ambient basis(lo,hi,cotangentCohomology2Mod(F),opts),ring F)
cotangentCohomology2 (ZZ,InfiniteNumber,Matrix):=opts->(lo,hi,F)->lift(ambient basis(lo,hi,cotangentCohomology2Mod(F),opts),ring F)

cotangentCohomology2 Ideal:=opts->I->lift(ambient basis(cotangentCohomology2Mod gens I,opts),ring I)
cotangentCohomology2 (ZZ,Ideal):=opts->(deg,I)->lift(ambient basis(deg,cotangentCohomology2Mod(gens I),opts),ring I)
cotangentCohomology2 (List,Ideal):=opts->(deg,I)->lift(ambient basis(deg,cotangentCohomology2Mod(gens I),opts),ring I)
cotangentCohomology2 (ZZ,ZZ,Ideal):=opts->(lo,hi,I)->lift(ambient basis(lo,hi,cotangentCohomology2Mod(gens I),opts),ring I)
cotangentCohomology2 (InfiniteNumber,ZZ,Ideal):=opts->(lo,hi,I)->lift(ambient basis(lo,hi,cotangentCohomology2Mod(gens I),opts),ring I)
cotangentCohomology2 (ZZ,InfiniteNumber,Ideal):=opts->(lo,hi,I)->lift(ambient basis(lo,hi,cotangentCohomology2Mod(gens I),opts),ring I)

normalMatrix=method(TypicalValue=>Matrix,Options=>{SourceRing=>null})
normalMatrix Matrix:=opts->F->lift(ambient basis(Hom(ideal F, ring F/ideal F),opts), ring F)
normalMatrix (ZZ,Matrix):=opts->(deg,F)->lift(ambient basis(deg,Hom(ideal F, ring F/ideal F),opts), ring F)
normalMatrix (List,Matrix):=opts->(deg,F)->lift(ambient basis(deg,Hom(ideal F, ring F/ideal F),opts), ring F)
normalMatrix (ZZ,ZZ,Matrix):=opts->(lo,hi,F)->lift(ambient basis(lo,hi,Hom(ideal F, ring F/ideal F),opts), ring F)
normalMatrix (InfiniteNumber,ZZ,Matrix):=opts->(lo,hi,F)->lift(ambient basis(lo,hi,Hom(ideal F, ring F/ideal F),opts), ring F)
normalMatrix (ZZ,InfiniteNumber,Matrix):=opts->(lo,hi,F)->lift(ambient basis(lo,hi.Hom(ideal F, ring F/ideal F),opts), ring F)

normalMatrix Ideal:=opts->I->lift(ambient basis(Hom(I, ring I/I),opts), ring I)
normalMatrix (ZZ,Ideal):=opts->(deg,I)->lift(ambient basis(deg,Hom(I, ring I/I),opts), ring I)
normalMatrix (List,Ideal):=opts->(deg,I)->lift(ambient basis(deg,Hom(I, ring I/I),opts), ring I)
normalMatrix (ZZ,ZZ,Ideal):=opts->(lo,hi,I)->lift(ambient basis(lo,hi,Hom(I, ring I/I),opts), ring I)
normalMatrix (InfiniteNumber,ZZ,Ideal):=opts->(lo,hi,I)->lift(ambient basis(lo,hi,Hom(I, ring I/I),opts), ring I)
normalMatrix (ZZ,InfiniteNumber,Ideal):=opts->(lo,hi,I)->lift(ambient basis(lo,hi.Hom(I, ring I/I),opts), ring I)
     
     

     
----------------------------------------------------------------------------
-- Stuff to lift deformation equation solutions
----------------------------------------------------------------------------
--auxiliary function to get lowest order degrees and terms of obstruction equations
lowestOrderTerms:=(F,G,C,n,d)->(
     if n==1 then (lowG:=map(source C_0,target F_0,0);
     	  lowDeg:=toList(d:0)) 
     else (lowDeg=apply(toList(0..(d-1)),i->min ({n-2}|positions(G,g->g^{i}!=0)));
    	  lowG=matrix(apply(toList(0..(d-1)),i->{(G_(lowDeg_i))^{i}})));
     (lowDeg,lowG))

--interchanges coefficients with variables
varSwap:=R->((coefficientRing coefficientRing R)[gens R][gens coefficientRing R])

liftDeformation=method (Options=>{SanityCheck=>true,Verbose=>0})


liftDeformation(List,List,List,List):= opts->(F,R,G,C)->(
     n:=#F-1; --order so far
     d:=numgens source C_0; --number of obstructions
     if n<1 then error "Need order at least one";
     -- find lowest order terms of obstruction equations
     if d>0 then (lowDeg,lowG):=lowestOrderTerms(F,G,C,n,d)
     else lowG=map(source C_0,target F_0,0); --unobstructed case
     T:=ring F_0;
     A:=T/ideal (F_0|transpose lowG); --setup a common ring
     if opts#Verbose > 3 then print "Calculating residual terms";
     fterms:=sum(apply(toList(1..n),i->F_i*R_(n+1-i))); --order n+1 terms
     eterms:=sum(apply(toList(1..(n-2)),i->C_i*G_(n-1-i))); -- terms from base equations
     rem:=substitute(((transpose fterms)+eterms),A); --reduce modulo our ideal
     if opts#Verbose >3 then print "Lifting Family";
     lfam:=rem//(substitute((transpose R_0),A));     
     FO:=F|{-transpose lift(lfam,T)}; --lift the family
     if opts#Verbose >3 then print "Calculating Obstruction Equations";
     obstructions:=rem-((sub(transpose R_0,A))*lfam);
     B:=varSwap T;
     clist:=coefficients(sub(C_0,B));
     coeff:=(coefficients(sub(obstructions,B),Monomials=>clist_0))_1;
     NG:=-sub(coeff//clist_1,T);     
     COC:=C_0;
     GO:=G|{NG};
     if opts#Verbose >3 then print "Lifting Relations and Coefficients";
     lrelco:=((fterms+FO_(n+1)*R_0)+transpose(eterms+COC*NG))//(F_0|transpose lowG);
     RO:=R|{-lift(lrelco^(toList(0..(numgens target R_0)-1)),T)}; --lift relations
     NC:=-transpose lift(lrelco^(toList((numgens target R_0)..(numgens target R_0)+d-1)),T);
     if n==1 then CO:={COC} else (
     	  COtriv:=C|{map(target C_0,source C_0,0)};
	  if d==0 then CO=COtriv
	  else CO={COC}|apply(toList(1..(n-1)),i->(
		    map(target C_0,source C_0,matrix apply(toList(0..(d-1)),j->(
			      if lowDeg_j==n-1-i then NC_j else (COtriv_i)_j)
			 )
		    )))
          ); --correct the entries of coefficient matrices
     if opts#Verbose>3 and opts#SanityCheck	   then print "Doing Sanity Check";
     if opts#SanityCheck then if not 
		(transpose(sum(apply(toList(0..(n+1)),i->FO_i*RO_(n+1-i))))+sum(apply(toList(0..(n-1)),i->CO_i*GO_(n-1-i))))==0 then error "Something is wrong"; 
     (FO,RO,GO,CO))


--auxiliary function to find the action of  T1 on liftings     
correctionMatrix=method()

correctionMatrix(Matrix,Matrix):=(F1,R1)->(
     T:=ring F1;
     params:=gens T;
     L:=apply(params,s->(
	sublist:=apply(params,r->(if r==s then  r=>1 else r=>0));
	{sub(sub(F1,sublist),T),sub(sub(R1,sublist),T)}));
     M:=matrix {apply(L,l->transpose(l_0*R1+F1*l_1))}; --changes to obstructions
     (M,L))


correctDeformation=method (Options=>{SanityCheck=>true,Verbose=>0})


correctDeformation(Sequence,Matrix,List):=  opts -> (S,M,L)->(
     (F,R,G,C):=S; --we have to do things this way since we can only have at most four arguments
     n:=#F-1; --order so far
     d:=numgens source C_0; --number of obstructions
     if n<2 then error "Need order at least two";
     -- find lowest order terms of obstruction equations
     (lowDeg,lowG):=lowestOrderTerms(F,G,C,n,d);
     T:=ring F_0;
     A:=T/ideal (F_0|transpose lowG); --setup a common ring
     if opts#Verbose > 3 then print "Calculating next order residual terms";
     fterms:=sum(apply(toList(1..n),i->F_i*R_(n+1-i))); --order n+1 terms
     eterms:=sum(apply(toList(1..(n-2)),i->C_i*G_(n-1-i))); -- terms from base equations
     rem:=substitute(((transpose fterms)+eterms),A); --reduce modulo our ideal
     if opts#Verbose >3 then print "Trying to kill obstructions";
     kobseq:=rem//(substitute((transpose R_0)|M,A));
     CM:=-lift(kobseq^(toList((numgens target R_0)..(numgens target R_0)+(numgens source M)-1)),T); --here is how to perturb F
     if opts#Verbose >3 then print "Adjusting family and relations";
     FC:=sum apply(toList(0..#L-1),i->CM_(i,0)*(L_i_0));
     RC:=sum apply(toList(0..#L-1),i->CM_(i,0)*(L_i_1));
     FO:=drop(F,-1)|{F_n+FC};
     RO:=drop(R,-1)|{R_n+RC};
     if opts#Verbose>3 and opts#SanityCheck	   then print "Doing Sanity Check";
     if opts#SanityCheck then if not 
		(transpose(sum(apply(toList(0..(n)),i->FO_i*RO_(n-i))))+sum(apply(toList(0..(n-2)),i->C_i*G_(n-2-i))))==0 then error "Something is wrong"; 
     (FO,RO))

correctDeformation(List,List,List,List):=  opts -> (F,R,G,C)->(
     (M,L):=correctionMatrix(F_1,R_1);
     correctDeformation((F,R,G,C),M,L))

--methodfunction for finding describing first order deformations and relations
firstOrderDeformations=method(Options=>{SanityCheck=>true,DefParam=>defaultdefparam})
firstOrderDeformations(Matrix,Matrix,Matrix):=  opts -> (F,R,T1)->(
     if T1==0 then return ({F,0*F},{R,0*R}); -- if rigid, nothing to do
     n:=numgens source T1; --number of deformation parameters
     defparam:=opts#DefParam; --deformation parameter name
--     T:=(coefficientRing ring F)[(gens ring F)|toList((value defparam)_1..(value defparam)_n),Degrees=>(degrees ring F)|((degrees T1)_1)];
--     T=T/sub(ideal ring F,T);
     T:=(ring F)[(value defparam)_1..(value defparam)_n,Join=>false,Degrees=>(apply((degrees T1)_1,i->-1*i))]; --setup ring with parameters
	--T:=(ring F)[(value defparam)_1..(value defparam)_n]; --setup ring with parameters
     FO:={substitute(F,T),(matrix{toList((value defparam)_1..(value defparam)_n)})*transpose substitute(T1,T)}; --first order family
     RO:={substitute(R,T),(-FO_1*substitute(R,T))//FO_0}; --first order relations
     if opts#SanityCheck then if not (FO_0*RO_1+FO_1*RO_0)==0 then error "Relations don't lift";
     (FO,RO))     

----------------------------------------------------------------------------
-- Iterated lifting methods
----------------------------------------------------------------------------
versalopts:={HighestOrder=>20,Verbose=>0,SanityCheck=>true, PolynomialCheck=>true,SmartLift=>true,CorrectionMatrix=>"auto",DefParam=>defaultdefparam,CacheName=>null}
versalDeformation=method(Options=>versalopts) 
localHilbertScheme=method(Options=>versalopts)


versalDeformation (List,List,List,List):= opts ->(f,r,g,c)->(
     cachename:=opts#CacheName;
     if cachename===null then cachename=(f_0).cache; 
     if not class coefficientRing ring f_0===PolynomialRing then (
	  print "No deformation parameters!";
	  return (f,r,g,c));
     ord:=-1+opts#HighestOrder;
     (F,R,G,C):=(f,r,g,c);
     if opts#SmartLift then (
	  if (opts#CorrectionMatrix==="auto") then (M,L):=correctionMatrix(F_1,R_1) else (M,L)=opts#CorrectionMatrix);
     i:=#F-2;
     polysol:=false;
     timestop:=false;
     if opts#Verbose >0 then print "Starting lifting";
     while (i<ord) do (
	  if opts#Verbose >1 then print ("Order "|toString(i+2));
	  (F,R,G,C)=(liftDeformation(F,R,G,C,Verbose=>opts#Verbose,SanityCheck=>opts#SanityCheck));
  	 if opts#SmartLift and numgens source C_0>0 then 
		(F,R)=correctDeformation((F,R,G,C),M,L,Verbose=>opts#Verbose,SanityCheck=>opts#SanityCheck);
	  i=i+1;
	  if opts#PolynomialCheck then ( --check if solution lifts to polynomial ring
	       if opts#Verbose>3 then print "Checking polynomial lifting";
	       if F_(-1)==0 and R_(-1)==0 and G_(-1)==0 then (
	       	    if transpose((sum F)*(sum R))+(sum C)*(sum G)==0 then (
			 i=ord;
			 polysol=true;
			 if opts#Verbose>0 then print "Solution is polynomial";
			 )
		    )
	       );
	cachename#VersalDeformationResults=(F,R,G,C);  
	);
     if not polysol and not timestop then print "Warning: calculation terminated since HighestOrder has been reached.";
     (F,R,G,C))

versalDeformation (Matrix,Matrix,Matrix):= opts ->(F0,T1,T2)->(
     cachename:=opts#CacheName;
     if cachename===null then cachename=(F0).cache; 
     ord:=-1+opts#HighestOrder;
     if opts#Verbose >1 then print "Calculating first order relations";
     (F,R):=firstOrderDeformations(F0,gens ker F0,T1,SanityCheck=>opts#SanityCheck,DefParam=>opts#DefParam);
     if opts#Verbose >1 then print "Calculating standard expressions for obstructions";
     A:=(ring F_0)/(image F_0);
     NT2:=lift(sub(T2,A)%sub(transpose R_0,A),ring F_0);
     C:={NT2};
     G:={};
     versalDeformation(F,R,G,C,HighestOrder=>opts#HighestOrder,Verbose=>opts#Verbose,
	  SanityCheck=>opts#SanityCheck, PolynomialCheck=>opts#PolynomialCheck,SmartLift=>opts#SmartLift,
	  CorrectionMatrix=>opts#CorrectionMatrix,CacheName=>cachename))
   
versalDeformation Matrix:=  opts ->F0->(
     if opts#Verbose > 0 then print "Calculating first order deformations and obstruction space";
     versalDeformation(F0,CT^1(F0),CT^2(F0),opts))

localHilbertScheme Matrix:=  opts ->F0->(
     if opts#Verbose > 0 then print "Calculating first order deformations and obstruction space";
     versalDeformation(F0,normalMatrix(0,F0),CT^2(0,F0),opts))

---------------------------------------
-- DOCUMENTATION
---------------------------------------


beginDocumentation()

document {
     Key => VersalDeformations,
     Headline => "calculating versal deformations and local Hilbert schemes",
     PARA{
     "This package provides tools for calculating tangent and obstruction spaces as well as
     power series solutions for deformation problems involving isolated singularities and projective schemes."},
 
     
     
    PARA{}, "A basic description of the package's approach to deformation problems can
    be found at the documentation node for ",TO versalDeformation,". 
    For details and mathematical background see ",
     
     UL {
	  {"Jan Stevens, ",EM "Computing Versal Deformations", ", Experimental Mathematics Vol. 4 No. 2, 1994."}
	 },

     PARA{"The numerous examples presented in the documentation nodes 
	  for ",TO versalDeformation," and ",TO localHilbertScheme," are classical
	  deformation problems, considered in the following articles:"},
     UL {
	  {"[Al97] Klaus Altmann, ",EM "The versal deformation of an isolated Gorenstein 
	       singularity",
	   ", Inventiones Mathematicae Vol. 128 No. 3, 443-479 1997."},
      {"[CS10] Dustin Cartwright and Bernd Sturmfels, ",EM "The Hilbert scheme of the diagonal
	   in a product of projective spaces", ", International Mathematics Research 
	   Notices Vol. 2010 No. 9, 1741-1771."},
	{"[PS85] Ragni Piene and Michael Schlessinger, ",EM "On the Hilbert scheme compactification
	of the space of twisted cubic curves", ", American Journal of Mathematics, Vol. 107
	No. 4, 761-774, 1985."},
	{"[Pi74] Henry Pinkham, ",EM "Deformations of algebraic varieties with G_m action",
	      ", Asterisque 20, 1974."},   
      },
 
      PARA{"The author thanks Jan Christophersen for helpful hints,
	   especially regarding the computation of ",TEX///$T^2$///,"."},
 }


document {
     Key =>{localHilbertScheme,(localHilbertScheme,Matrix),
	  [localHilbertScheme,PolynomialCheck],
	  [localHilbertScheme,HighestOrder],
	  [localHilbertScheme,SanityCheck],
	  [localHilbertScheme,SmartLift],
	  [localHilbertScheme,DefParam],
	  [localHilbertScheme,CacheName],
	  [localHilbertScheme,CorrectionMatrix]
	  },
     Headline => "computes a power series representation of the local Hilbert scheme",
     Usage=>"(F,R,G,C) = localHilbertScheme(F0)",
     Inputs=>{"F0" => Matrix,},
     Outputs=>{"F" => {ofClass List, " of matrices"},
		"R"=> {ofClass List, " of matrices"},
		"G"=> {ofClass List, " of matrices"},
		"C" =>{ofClass List, " of matrices"},},
     
     PARA{TT "F0"," should  be a matrix with homogeneous entries over some polynomial ring with one row."},

     
     PARA{"Each element of the sequence ", TT "(F,R,G,C)"," is a list of matrices
	  in increasing powers of the deformation parameter specified by ",TO DefParam,". Their
	  sums satisfy the deformation equation ",
	  TT "transpose ((sum F)*(sum R))+(sum C)*(sum G)==0"," up to powers of the deformation parameter equal to the
	  length of ",TT "F",". Furthermore,
	  ",TT "F_0=F0",", ",TT "R_0=gens ker F0",", ",TT "C_0=T^2(0,F_0)", " and ",TT "F_1"," consists 
	  of first order perturbations corresponding to ",TT "normalMatrix(0,F0)",". Thus,
	   ",TT "F"," and ",TT "G"," represent a universal family and
	  local analytic equations for the Hilbert scheme." 
	  }, 
	
	 	PARA{"Several options are available to control the termination of the calculation. 
	The calculation will terminate at the very latest after reaching order equal to 
	the option ",	TO HighestOrder,
	", which has default value ",TT "20",". If this order is reached, a warning message is generated.
	 If ",TO PolynomialCheck," is set to ",
        TO true,", as is the default, then the algorithm will check if the present solution lifts 
	to infinite order
	and terminate if this is the case. If ",TO SanityCheck," is set to ",TO true,", as is the
	default, then
	the algorithm will check that the present solution really does solve the deformation
	equation, and terminate with an error if this is not the case."},
	  
	PARA{"The option ",TO Verbose," may be
	used to control the verbosity of the output. Its value should be an integer, with higher values corresponding
	to more verbose output. Default value is ",TT "0","."}, 
	
	PARA{"The option ", TO SmartLift," is also available, which controls whether the algorithm
	     spends extra time trying to find liftings which introduce no new obstructions at the next 
	     highest order. By default, this option is enabled. The option ",TO CorrectionMatrix," may be used to control which liftings 
	     are considered."},	
	     
	PARA{"After each step of lifting, the solution ",TT "(F,R,G,C)"," to the deformation equation is cached. By default, it is stored in ",TT "F0.cache#VersalDeformationResults"," but may stored elsewhere by setting the option ",TO CacheName," to something other than ",TO null,"."}, 

 	PARA {"For example, consider a degenerate twisted cubic curve, see ",TO2 {VersalDeformations,"[PS85]"},
	     ":"},
     	EXAMPLE {"S=QQ[x,y,z,w];",
	"F0=matrix {{x*z,y*z,z^2,x^3}}",
	"(F,R,G,C)=localHilbertScheme(F0,Verbose=>2);"
	},
     	PARA {"Local equations for the Hilbert scheme are thus given by"},
	EXAMPLE {"T=ring first G;",
	     "sum G"},
	Caveat => {"The output may not be the local Hilbert scheme if standard comparison theorems 
	     do not hold for the ideal generated by ",TT "FO","."}, 
     }

document {
     Key =>{(versalDeformation,List,List,List,List)
	  	  },
     Usage=>"(F,R,G,C) = versalDeformation(F0)\n
     (F,R,G,C) = versalDeformation(F0,T1,T2)",
     Inputs=>{"f"=>List,"r"=>List,"g"=>List,"c"=>List},
     Outputs=>{"F" => {ofClass List, " of matrices"},
		"R"=> {ofClass List, " of matrices"},
		"G"=> {ofClass List, " of matrices"},
		"C" =>{ofClass List, " of matrices"},},
     Headline => "continues calculation of  a versal deformation",
     PARA {"Each element of the sequence ", TT "(F,R,G,C)"," is a list of matrices
	  in increasing powers of the deformation parameter. The input ",TT "(f,r,g,c)"," should be a valid solution to the deformation equation output in
     the form done by ",TO (versalDeformation,Matrix,Matrix,Matrix),". This function continues lifting this solution
     to higher order. All options described for ",TO (versalDeformation,Matrix)," may be used 
     to the same effect."},
	PARA{"After each step of lifting, the solution ",TT "(F,R,G,C)"," to the deformation equation is cached. By default, it is stored in ",TT "(f_0).cache#VersalDeformationResults"," but may stored elsewhere by setting the option ",TO CacheName," to something other than ",TO null,"."}, 

     PARA {"This function is especially useful for finding one-parameter families when the versal family
     is too complicated to calculate."},
             PARA {"We may consider the example of the versal deformation of a degree 12 toric Fano threefold:"},
     EXAMPLE {"S=QQ[x1,x2,x3,x4,x5,x6,y1,y2,z];",
	  "I=ideal {x1*x4-z^2,x2*x5-z^2,x3*x6-z^2,x1*x3-z*x2,x2*x4-z*x3,x3*x5-z*x4,x4*x6-z*x5,x5*x1-z*x6,x6*x2-z*x1,y1*y2-z^2};",
	"F0=gens I;",
	"(F,R,G,C)=versalDeformation(F0,CT^1(0,F0),CT^2(0,F0),HighestOrder=>2);"},
     PARA {"We stop the calculation at order 2, since in this case, the solution to the deformation
equation calculated by the lifting algorithm will not be polynomial. Equations for the tangent cone at the origin of a versal base space are"},
     EXAMPLE {"T=ring first G;",
	  "G_0"},
     PARA {"This decomposes into three components:"},
     EXAMPLE {"decompose ideal G_0"},
     PARA {"We now find a one-parameter deformation onto the component of highest dimension:"},
     EXAMPLE {"A=(coefficientRing ring F_0)[s];",
	"sublist=apply(gens T,v->(if v==t_19 or v==t_20  then return v=>s;v=>0));",
	"f=apply(F,i->sub(i,sublist));",
	"r=apply(R,i->sub(i,sublist));",
	"g=apply(G,i->sub(i,sublist));",
	"c=apply(C,i->sub(i,sublist));",
	"(F,R,G,C)=versalDeformation(f,r,g,c);",
	"sum F"}   
}

document{
     	 Key=>{versalDeformation},
	      Headline => "computes a power series representation of a versal deformation",
	      PARA{"Here we provide an overview of our approach to solving deformation problems.
	      For details on using the command ",TT "versalDeformation",", please see the documentation 
	      links below.  
	      The most basic use of the method is via ",TO (versalDeformation,Matrix),", which computes
	      the versal deformation of an isolated singularity. We restrict to this case in the following
	      overview."
	      },
	      PARA{TEX///First we fix some notation. Let $S$ be a polynomial ring over 
		   some field $k$, and let $I$ be an ideal of $S$ defining a 
		   scheme $X=$Spec $S/I$ with isolated singularities. 
		   Consider a free resolution of $S/I$:
$$
\ldots \to  S^l \to S^m \to S \to S/I\to 0
$$
with differentials $R^0:S^l\to S^m$ and $F^0:S^m\to S$.
///,
TEX///Let $\phi_i\in$Hom$(S^m/ $Im$ R^0,S)$ for $i=1,\ldots,n$ represent a basis of 
$T^1(S/I)\cong$Hom$(S^m/ $Im$ R^0,S)/ $Jac$ F^0$.
We introduce deformation parameters $t_1,\ldots,t_n$ with the ring $T=S[t_1,\ldots,t_n]$ and consider the map
$F^1: T^m\to T$ defined as 
$F^1=F^0+\sum t_i\phi_i.$
Let $a$ be the ideal generated by $t_1,\ldots,t_n$.
It follows that there is a map $R^1: T^l\to T^m$ with 
$R^1= R^0$ mod $a$ satisfying the first order deformation equation
$F^1R^1= 0$ mod $a^2$.///},
             
	      PARA{TEX///Our goal is to lift this equation to higher order, that is, for each $i>0$,
		    to find $F^i: T^m\to T$ with $F^i=F^{i-1}$ mod $a^{i}$ 
		    and $R^i: T^l\to T^m$ with $R^i= R^{i-1}$ mod $a^i$ satisfying 
		    $F^iR^i= 0$ mod $a^{i+1}$. In general, there are obstructions to doing this, 
		    governed by the $d$-dimensional $k$ vector space $T^2(S/I)$. Thus, we 
		    instead aim to solve
$$
	(F^iR^i)^{tr}+C^{i-2}G^{i-2}= 0
$$
mod $a^{i+1}$.
Here, $G^{i-2}: k[t]\to k[t]^d$ and $C^{i-2}: T^d\to T^l$ are congruent modulo 
$a^i$ to $G^{i-3}$ and $C^{i-3}$, respectively. Furthermore, we require that $G^i$ 
and $C^i$ vanish for $i<0$, and $C^0$ is of the form $V D$, where 
$V\in$Hom$(S^d,S^l)$ gives representatives of a basis for $T^2(S/I)$ and 
$D\in$Hom$(S^d,S^d)$ is a diagonal matrix.
The $G^i$ now give equations for the miniversal base space of $X$.///},

            PARA{TEX///Our implementation solves the above equation step by step.  
		 Given a solution $(F^i,R^i,G^{i-2},C^{i-2})$ modulo $a^{i+1}$, the package 
		 uses Macaulay2's built in matrix quotients to first solve for $F^{i+1}$ and 
		 $G^{i-1}$ (by working over the ring $T/I+$ Im $(G^{i-2})^{tr} +a^{i+2}$) 
		 and then solve for $R^{i+1}$ and $C^{i-1}$. For the actual computation, 
		 we avoid working over quotient rings involving high powers of 
		 $a$ by representing the $(F^i,R^i,G^{i-2},C^{i-2})$ as lists of matrices 
		 which keep track of the orders of the $t_j$ involved.///}
	 }
document {
     Key =>{(versalDeformation,Matrix,Matrix,Matrix),
	  	  },
     Usage=>"(F,R,G,C) = versalDeformation(F0)\n
     (F,R,G,C) = versalDeformation(F0,T1,T2)",
     Inputs=>{"F0" => Matrix, "T1" => Matrix, "T2" => Matrix},
     Outputs=>{"F" => {ofClass List, " of matrices"},
		"R"=> {ofClass List, " of matrices"},
		"G"=> {ofClass List, " of matrices"},
		"C" =>{ofClass List, " of matrices"},},
     Headline => "computes a power series representation of a versal deformation",
     
     PARA{TT "F0",", ",TT "T1",", and ",TT "T2"," should all be matrices over some common
	  polynomial ring, and ",TT "F0"," should have one row."}, 
     
     PARA{"Each element of the sequence ", TT "(F,R,G,C)"," is a list of matrices
	  in increasing powers of the deformation parameter specified by ",TO DefParam,". Their
	  sums satisfy the deformation equation ",
	  TT "transpose ((sum F)*(sum R))+(sum C)*(sum G)==0"," up to powers of the deformation parameter equal to the
	  length of ",TT "F",". Furthermore,
	  ",TT "F_0=F0",", ",TT "R_0=gens ker F0",", the columns of ",TT "C_0"," are multiples
	  of those of ",TT "T2", " and ",TT "F_1"," consists 
	  of first order perturbations corresponding to ",TT "T1",". Thus,
	  if ",TT "T1"," and ",TT "T2"," are tangent and obstruction spaces for some 
	  deformation functor, then ",TT "F"," and ",TT "G"," represent a versal family and
	  equations for a versal base space." 
	  }, 
	
	PARA{"Several options are available to control the termination of the calculation. 
	The calculation will terminate at the very latest after reaching order equal to 
	the option ",	TO HighestOrder,
	", which has default value ",TT "20",". If this order is reached, a warning message is generated.
	If ",TO PolynomialCheck," is set to ",
        TO true,", as is the default, then the algorithm will check if the present solution lifts 
	to infinite order
	and terminate if this is the case. If ",TO SanityCheck," is set to ",TO true,", as is the
	default, then
	the algorithm will check that the present solution really does solve the deformation
	equation, and terminate with an error if this is not the case."},
	  
	PARA{"The option ",TO Verbose," may be
	used to control the verbosity of the output. Its value should be an integer, with higher values corresponding
	to more verbose output. Default value is ",TT "0","."}, 
	
	PARA{"The option ", TO SmartLift," is also available, which controls whether the algorithm
	     spends extra time trying to find liftings which introduce no new obstructions at the next 
	     highest order. By default, this option is enabled. The option ",TO CorrectionMatrix," may be used to control which liftings 
	     are considered."},	
	PARA{"After each step of lifting, the solution ",TT "(F,R,G,C)"," to the deformation equation is cached. By default, it is stored in ",TT "F0.cache#VersalDeformationResults"," but may stored elsewhere by setting the option ",TO CacheName," to something other than ",TO null,"."}, 
	
	     
     
     PARA{"We may use this method to compute local multigraded Hilbert schemes. Here, we consider
	  the Borel fixed ideal for the multigraded Hilbert scheme of the diagonal in
	  a product of three projective planes, see ",TO2 {VersalDeformations,"[CS10]"},":"},
     EXAMPLE{
	  "S=QQ[x1,x2,x3,y1,y2,y3,z1,z2,z3,Degrees=>
	  {{1,0,0},{1,0,0},{1,0,0},{0,1,0},{0,1,0},{0,1,0},{0,0,1},{0,0,1},{0,0,1}}];",
	  "I=ideal {y1*z2, x1*z2, y2*z1, y1*z1, x2*z1, x1*z1, x1*y2, x2*y1,
	   x1*y1, x2*y2*z2};",
	  "(F,R,G,C)=versalDeformation(gens I,normalMatrix({0,0,0},gens I),
	  CT^2({0,0,0},gens I),Verbose=>2);"},
     PARA {"Local equations for the multigraded Hilbert scheme  are"},
     EXAMPLE {"T=ring first G;",
	  "sum G"},
     PARA {"At this point, the multigraded Hilbert scheme has 7 irreducible components:"},
     EXAMPLE {"# primaryDecomposition ideal sum G"},	      
      }



document {
     Key =>{
	  (versalDeformation,Matrix),
	  [versalDeformation,SanityCheck],
   	  [versalDeformation,PolynomialCheck],
	  [versalDeformation,HighestOrder],
	  [versalDeformation,SmartLift],
	  [versalDeformation,CacheName],
  	  [versalDeformation,DefParam],
	    [versalDeformation,CorrectionMatrix],
  	 	  	  },
     Usage=>"(F,R,G,C) = versalDeformation(F0)",
     Inputs=>{"F0" => Matrix},
     Outputs=>{"F" => {ofClass List, " of matrices"},
		"R"=> {ofClass List, " of matrices"},
		"G"=> {ofClass List, " of matrices"},
		"C" =>{ofClass List, " of matrices"},},
     Headline => "computes a power series representation of a versal deformation",
     
     PARA{TT "F0", " should  be a matrix over some 
	  polynomial ring with one row."},
	  
     
     PARA{"Each element of the sequence ", TT "(F,R,G,C)"," is a list of matrices
	  in increasing powers of the deformation parameter specified by ",TO DefParam,". Their
	  sums satisfy the deformation equation ",
	  TT "transpose ((sum F)*(sum R))+(sum C)*(sum G)==0"," up to powers of the deformation parameter equal to the
	  length of ",TT "F",". Furthermore,
	  ",TT "F_0=F0",", ",TT "R_0=gens ker F0",", the columns of ",TT "C_0"," are multiples
	  of the those of ",TO cotangentCohomology2,TT "(F0)",",  and ",TT "F_1"," consists 
	  of first order perturbations corresponding to the basis of ",TO cotangentCohomology1,TT "(F0)",
	  ". Thus, ",TT "F"," and ",TT "G"," represent a versal family and
	  equations for a versal base space for the scheme cut out by the columns of ",TT "F0","." 
	  }, 
	
	PARA{"Several options are available to control the termination of the calculation. 
	The calculation will terminate at the very latest after reaching order equal to 
	the option ",	TO HighestOrder,
	", which has default value ",TT "20",". If this order is reached, a warning message is generated.
	If ",TO PolynomialCheck," is set to ",
        TO true,", as is the default, then the algorithm will check if the present solution lifts 
	to infinite order
	and terminate if this is the case. If ",TO SanityCheck," is set to ",TO true,", as is the
	default, then
	the algorithm will check that the present solution really does solve the deformation
	equation, and terminate with an error if this is not the case."},
	  
	PARA{"The option ",TO Verbose," may be
	used to control the verbosity of the output. Its value should be an integer, with higher values corresponding
	to more verbose output. Default value is ",TT "0","."}, 
	
	PARA{"The option ", TO SmartLift," is also available, which controls whether the algorithm
	     spends extra time trying to find liftings which introduce no new obstructions at the next 
	     highest order. By default, this option is enabled. The option ",TO CorrectionMatrix," may be used to control which liftings 
	     are considered."},	
	PARA{"After each step of lifting, the solution ",TT "(F,R,G,C)"," to the deformation equation is cached. By default, it is stored in ",TT "F0.cache#VersalDeformationResults"," but may stored elsewhere by setting the option ",TO CacheName," to something other than ",TO null,"."}, 
	
	     
     PARA {"For example, consider the cone over the rational normal curve of degree four, see ",TO2 {VersalDeformations,"[Pi74]"},":"},
     EXAMPLE {"S=QQ[x_0..x_4];",
	  "I=minors(2,matrix {{x_0,x_1,x_2,x_3},{x_1,x_2,x_3,x_4}});",
	  "F0=gens I",
	  "(F,R,G,C)=versalDeformation(F0,Verbose=>2);"},
     PARA {"Equations for a versal base space are"},
     EXAMPLE {"T=ring first G;",
	  "sum G"},
     PARA {"The versal family is given by"},
     EXAMPLE {"sum F"},
     
     PARA {"We may also consider the example of the cone over the del Pezzo surface of degree
	  six, see ",TO2 {VersalDeformations,"[Al97]"},":"},
     EXAMPLE {"S=QQ[x1,x2,x3,x4,x5,x6,z];",
	  "I=ideal {x1*x4-z^2,x2*x5-z^2,x3*x6-z^2,x1*x3-z*x2,x2*x4-z*x3,x3*x5-z*x4,x4*x6-z*x5,x5*x1-z*x6,x6*x2-z*x1};",
	"F0=gens I;",
	"(F,R,G,C)=versalDeformation(F0,Verbose=>2);"},
     PARA {"Equations for a versal base space are"},
     EXAMPLE {"T=ring first G;",
	  "sum G"},
     PARA {"The versal family is given by"},
     EXAMPLE {"sum F"}  
      } 

document {
     Key =>{liftDeformation,(liftDeformation,List,List,List,List),
	  [liftDeformation,SanityCheck]
     },
     Headline => "lift a solution of the deformation equation to the next order",
     Usage => "(F,R,G,C) = liftDeformation(f,r,g,c)",
     Inputs=> {"f"=>List,"r"=>List,"g"=>List,"c"=>List},
     Outputs=>{"F" => {ofClass List, " of matrices"},
		"R"=> {ofClass List, " of matrices"},
		"G"=> {ofClass List, " of matrices"},
		"C" =>{ofClass List, " of matrices"},},
     PARA{"Each element of the sequence ", TT "(f,r,g,c)"," is a list of matrices
	  in increasing powers of some deformation parameter. Their
	  sums satisfy the deformation equation ",
	  TT "transpose ( (sum f)*(sum r))+(sum c)*sum(g)==0"," up to powers of the deformation parameter equal to the
	  length of ",TT "f","." 
	    },
       
     PARA{"Each element of the output sequence ", TT "(F,R,G,C)"," is a list of matrices
	  in increasing powers of the deformation parameter. The first three matrices of the sequence
	  are gotten from ", TT "(f,r,g)"," by appending one
	  matrix to each list in the sequence,
	  and furthermore the columns of ",TT "C_0"," are multiples of those of ",TT "c_0",
	  ". The other matrices are chosen to satisfy
	  the deformation equation ",
	  TT "transpose ((sum F)*(sum R))+(sum C)*(sum G)==0"," up to powers of the deformation parameter equal to the
	  length of ",TT "F",", provided that there is such a solution. If ",TO SanityCheck," is set to ",TO true,", as is the
	default, then
	the algorithm will check that the lifted solution really does solve the deformation
	equation, and terminate with an error if this is not the case." 
	    },
     PARA {"For example, consider the cone over the rational normal curve of degree four, see ",TO2 {VersalDeformations,"[Pi74]"},":"},
     EXAMPLE {"S=QQ[x_0..x_4];",
	  "I=minors(2,matrix {{x_0,x_1,x_2,x_3},{x_1,x_2,x_3,x_4}});",
	  "F0=gens I",
	  "T1=cotangentCohomology1(F0);",
 	  "R0=gens ker F0;",
	  "(f,r)=firstOrderDeformations(F0,R0,T1);"
	  },
     PARA {"We now lift the first order deformations to second order:"},
     EXAMPLE{
      "A:=(ring f_0)/(image f_0);",  
      "T2=cotangentCohomology2(F0);",
      "NT2:=lift(sub(T2,A)%sub(transpose r_0,A),ring f_0);",
      "c={NT2};",
      "g={};",
      "(F,R,G,C)=liftDeformation(f,r,g,c);",
      "T=ring first F;",
      "sum F -- equations for family",
      "sum G -- base equations",},
     }

document {
     Key =>{firstOrderDeformations,(firstOrderDeformations,Matrix,Matrix,Matrix),
	  [firstOrderDeformations,SanityCheck],
     	  [firstOrderDeformations,DefParam]},
     Headline => "use tangent space to create first order peturbations and find relations",
     Usage => "(F,R) = firstOrderDeformations(F0,R0,T1)",
     Inputs => {"F0" =>Matrix, "R0"=>Matrix, "T1"=>Matrix},
     Outputs=>{"F" => {ofClass List, " of matrices"},
		"R"=> {ofClass List, " of matrices"},
		},
     PARA{TT "F0",", ",TT "R0",", and ",TT "T1"," should all be matrices over some common
	  polynomial ring, and ",TT "F0"," and ",TT "T1"," should have one row. ",TT "R0"," should be the 
	  first syzygy matrix of ",TT "F0"," and ",TT "T1"," should have the same number of
	  columns as ",TT "F0","."},
	  
     PARA{TT "F"," is a list of length two with ",TT "F_0=F0"," and ",TT "F_1"," the first
	  order perturbations corresponding to ",TT "T1",". ",TT "R"," is a list of length
	  two with ",TT "R_0=R0"," and ",TT "R_1"," such that
	  ",TT "F_0*R_1+F_1*R_0==0",". If ",TO SanityCheck," is set to ",TO true,", as is the
	default, then
	the algorithm will check that this equation is satisfied,
	 and terminate with an error if this is not the case."}, 
     PARA{"The parameters used in the perturbations may be specified by the option ",TO DefParam,"."},
         PARA {"For example, consider the cone over the rational normal curve of degree four, see ",TO2 {VersalDeformations,"[Pi74]"},":"},
     EXAMPLE {"S=QQ[x_0..x_4];",
	  "I=minors(2,matrix {{x_0,x_1,x_2,x_3},{x_1,x_2,x_3,x_4}});",
	  "F0=gens I",
	  "T1=cotangentCohomology1(F0);",
	  "R0=gens ker F0;",
	  "(F,R)=firstOrderDeformations(F0,R0,T1)"
	  },
     
     }

document {
     Key =>{correctDeformation,(correctDeformation,List,List,List,List),
	  [correctDeformation,SanityCheck],
	  (correctDeformation,Sequence,Matrix,List),
     	  },
     Headline => "correct lifting to avoid obstructions at next order",
     Usage => "(F,R) = correctDeformation(f,r,g,c)\n
     (F,R) = correctDeformation(S,M,L)",
     Inputs=> {"f"=>List,"r"=>List,"g"=>List,"c"=>List,
	  "(f,r,g,c)"=>Sequence,"M"=>Matrix,"L"=>List},
     Outputs=>{"F" => {ofClass List, " of matrices"},
     "R" => {ofClass List, " of matrices"},},
     PARA {"Each element of the sequence ", TT "(F,R)"," is a list of matrices
	  in increasing powers of the deformation parameter. ",TT "(f,r,g,c)"," should be as in the output of ", TO liftDeformation ," and ", TT "(M,L)",
	  "should be as in the output of ", TO correctionMatrix,". If the latter are omitted, they are replaced
	  by ", TT "(M,L)=correctionMatrix(f_1,r_1)","."},
     PARA {TT "correctDeformation"," perturbs the last entries of ",TT "f"," and ",TT "r"," such that  
     if possible, the next invocation of ", TO liftDeformation," will introduce no new terms in the 
     obstruction equations.  If ",TO SanityCheck," is set to ",TO true,", as is the
	default, then
	the algorithm will check that the corrected perturbation really does solve the deformation
	equation, and terminate with an error if this is not the case."},
     PARA {"For example, consider a degenerate twisted cubic curve, see ",TO2 {VersalDeformations,"[PS85]"},":"},
     EXAMPLE {"S=QQ[x,y,z,w];",
     "F0=matrix {{x*z,y*z,z^2,x^3}};",
     	"(f,r,g,c)=localHilbertScheme(F0,Verbose=>0,HighestOrder=>2,SmartLift=>false);",
	"(liftDeformation(f,r,g,c))_2",
	"(F,R)=correctDeformation(f,r,g,c);",
	"(liftDeformation(F,R,g,c))_2"},
     Caveat=>{"If the obstruction space is zero, this will generate an error."}    
	}
     
 document{
      Key =>{correctionMatrix,(correctionMatrix,Matrix,Matrix)},
      Headline =>"calculate how first order deformations perturb obstruction vector",
      Usage => "(M,L) = correctionMatrix(F1,R1)",
      Inputs => {"F1"=>Matrix,"R1"=>Matrix},
      Outputs => {"(M,L)"=>Sequence},
      PARA {TT "F1"," should be some first order perturbations of a one-row matrix with ", TT "R1",
	   " a lift of the corresponding relations, as in the output of ", TO firstOrderDeformations,". 
	   ",TT "M"," is a matrix representing the effect of these perturbations one order higher, and ",
	   TT "L", " gives a parameter-free version of the perturbations and lifted relations."}}     
     
     
document {
     Key =>{cotangentCohomology1,
	  (cotangentCohomology1,Matrix),(cotangentCohomology1,ZZ,Matrix),
	  (cotangentCohomology1,List,Matrix),(cotangentCohomology1,InfiniteNumber,ZZ,Matrix),
	  (cotangentCohomology1,ZZ,InfiniteNumber,Matrix),(cotangentCohomology1,ZZ,ZZ,Matrix),
	  (cotangentCohomology1,Ideal),(cotangentCohomology1,ZZ,Ideal),
	  (cotangentCohomology1,List,Ideal),(cotangentCohomology1,InfiniteNumber,ZZ,Ideal),
	  (cotangentCohomology1,ZZ,InfiniteNumber,Ideal),(cotangentCohomology1,ZZ,ZZ,Ideal),
	[cotangentCohomology1,SourceRing]},
     Headline => "calculate first cotangent cohomology",
     Usage => "T1 = cotangentCohomology1(F) \n
     T1 = cotangentCohomology1(deg,F) \n
     T1 = cotangentCohomology1(lo,hi,F)",
     Inputs => {"F" => {"a ",(TO Matrix)," or an ",(TO Ideal)},  "deg" => {"a ",(TO2 {List,"list"})," or ",(TO2 {ZZ,"integer"})},
	  "lo" => {"an ",(TO2 {ZZ,"integer"})," or -",(TO infinity)},
	  "hi" => {"an ",(TO2 {ZZ,"integer"})," or ",(TO infinity)}
	  },
     Outputs=>{"T1" => Matrix},
     PARA {"The matrix ",TT "F"," must have a single row. Inputing an ideal instead has the same effect as inputing ",TT "gens F",".  The output ",TT "T1"," is a matrix
	  over the same ring as ",TT "F"," whose columns form a basis for 
	  (a graded piece of) the first cotangent cohomology
	  module of ",TT "S/I",", where ",TT "S"," is the ring of ",TT "F"," and ",TT "I",
	  " is ideal generated by the columns of ",TT "F",". Selection
	  of graded pieces is done in the same manner as with ",TO basis,". If the selected
	  pieces are infinite dimensional, an error occurs. The optional argument ",TO SourceRing," may be used in the same fashing as with ",TO basis,"."},
         PARA {"This is ",ofClass MethodFunction,", which may also be accessed via the ",TO ScriptedFunctor," ",TO CT,"."},
	  PARA {"For example, consider the cone over the rational normal curve of degree four, see ",TO2 {VersalDeformations,"[Pi74]"},":"},
     EXAMPLE {"S=QQ[x_0..x_4];",
	  "I=minors(2,matrix {{x_0,x_1,x_2,x_3},{x_1,x_2,x_3,x_4}});",
	  "T1=cotangentCohomology1(I)"},
     PARA {"The first cotangent cohomology module, and thus the tangent space of the versal deformation,
	   is four dimensional."},
     }


document { Key
     =>{cotangentCohomology2,(cotangentCohomology2,Matrix),(cotangentCohomology2,ZZ,Matrix),
     (cotangentCohomology2,List,Matrix),(cotangentCohomology2,InfiniteNumber,ZZ,Matrix),
     (cotangentCohomology2,ZZ,InfiniteNumber,Matrix),(cotangentCohomology2,ZZ,ZZ,Matrix),
     (cotangentCohomology2,Ideal),(cotangentCohomology2,ZZ,Ideal),
     (cotangentCohomology2,List,Ideal),(cotangentCohomology2,InfiniteNumber,ZZ,Ideal),
     (cotangentCohomology2,ZZ,InfiniteNumber,Ideal),(cotangentCohomology2,ZZ,ZZ,Ideal),
	[cotangentCohomology2,SourceRing]},
     Headline => "calculate second cotangent cohomology",
      Usage => "T2 = cotangentCohomology2(F) \n
     T2 = cotangentCohomology2(deg,F) \n
     T2 = cotangentCohomology2(lo,hi,F)",
     Inputs => {"F" =>{"a ",(TO Matrix)," or an ",(TO Ideal)},  "deg" => {"a ",(TO2 {List,"list"})," or ",(TO2 {ZZ,"integer"})},
	  "lo" => {"an ",(TO2 {ZZ,"integer"})," or -",(TO infinity)},
	  "hi" => {"an ",(TO2 {ZZ,"integer"})," or ",(TO infinity)}
	  },
     Outputs=>{"T2" => Matrix},
     PARA {"The matrix ",TT "F"," must have a single row.  Inputing an ideal instead has the same effect as inputing ",TT "gens F",".  The output ",TT "T2"," is a matrix
	  over the same ring as ",TT "F"," whose columns form a basis for 
	  (a graded piece of) the second cotangent cohomology
	  module of ",TT "S/I",", where ",TT "S"," is the ring of ",TT "F"," and ",TT "I",
	  " is ideal generated by the columns of ",TT "F",". Selection
	  of graded pieces is done in the same manner as with ",TO basis,". If the selected
	  pieces are infinite dimensional, an error occurs. The optional argument ",TO SourceRing," may be used in the same fashing as with ",TO basis,"."},
     PARA {"This is ",ofClass MethodFunction,", which may also be accessed via the ",TO ScriptedFunctor," ",TO CT,"."},
     PARA {"For example, consider the cone over the rational normal curve of degree four, see ",TO2 {VersalDeformations,"[Pi74]"},":"},
     EXAMPLE {"S=QQ[x_0..x_4];",
	  "I=minors(2,matrix {{x_0,x_1,x_2,x_3},{x_1,x_2,x_3,x_4}});",
	  "T2=cotangentCohomology2(I)"},
     PARA {"The second cotangent cohomology module is three dimensional. Thus, the base space of the
	  versal deformation is cut out by (at most) three equations."
	   },
      PARA {"We also consider the graded example of a degenerate twisted cubic curve, see ",TO2 {VersalDeformations,"[PS85]"},":"},
     EXAMPLE {"S=QQ[x,y,z,w];",
	  "F=matrix {{x*z,y*z,z^2,x^3}}",
	  "T2=cotangentCohomology2(0,F)"},
     PARA {"The degree zero component of the second cotangent cohomology module
	  is four dimensional. Thus the Hilbert scheme is (locally analytically)
	   cut out by (at most) four equations."},
      }

document {
     Key =>{normalMatrix,(normalMatrix,Matrix),(normalMatrix,ZZ,Matrix),
	  (normalMatrix,List,Matrix),(normalMatrix,InfiniteNumber,ZZ,Matrix),
	  (normalMatrix,ZZ,InfiniteNumber,Matrix),(normalMatrix,ZZ,ZZ,Matrix),
	  (normalMatrix,Ideal),(normalMatrix,ZZ,Ideal),
	  (normalMatrix,List,Ideal),(normalMatrix,InfiniteNumber,ZZ,Ideal),
	  (normalMatrix,ZZ,InfiniteNumber,Ideal),(normalMatrix,ZZ,ZZ,Ideal),
		[normalMatrix,SourceRing]},
     Headline => "calculate normal module",
      Usage => "N = normalMatrix(F) \n
     N = normalMatrix(deg,F) \n
     N = normalMatrix(lo,hi,F)",
     Inputs => {"F" =>{"a ",(TO Matrix)," or an ",(TO Ideal)},  "deg" => {"a ",(TO2 {List,"list"})," or ",(TO2 {ZZ,"integer"})},
	  "lo" => {"an ",(TO2 {ZZ,"integer"})," or -",(TO infinity)},
	  "hi" => {"an ",(TO2 {ZZ,"integer"})," or ",(TO infinity)}
	  },
     Outputs=>{"N" => Matrix},
     PARA {"The matrix ",TT "F"," must have a single row.  Inputing an ideal instead has the same effect as inputing ",TT "gens F",".  The output ",TT "N"," is a matrix
	  over the same ring as ",TT "F"," whose columns form a basis for 
	  (a graded piece of) the normal module ",TT "Hom(I,S/I)",",
	  where ",TT "S"," is the ring of ",TT "F"," and ",TT "I",
	  " is ideal generated by the columns of ",TT "F",". Selection
	  of graded pieces is done in the same manner as with ",TO basis,". If the selected
	  pieces are infinite dimensional, an error occurs. The optional argument ",TO SourceRing," may be used in the same fashing as with ",TO basis,"."},
     PARA {"For example, consider a degenerate twisted cubic curve, see ",TO2 {VersalDeformations,"[PS85]"},":"},
     EXAMPLE {"S=QQ[x,y,z,w];",
	  "F=matrix {{x*z,y*z,z^2,x^3}}",
	  "N=normalMatrix(0,F)"},
     PARA {"The degree zero component of the normal module, and thus the tangent space of the Hilbert scheme,
	   is sixteen dimensional."},}

document {
     Key =>CT,
     Headline => "cotangent cohomology",
     PARA {TT "CT"," is a ",TO2{ScriptedFunctor,"scripted functor"}," providing an interface for cotangent cohomology
	  calculations. ",TT "CT^1"," is equivalent to ",TO cotangentCohomology1," and  
	   ",TT "CT^2"," is equivalent to ",TO cotangentCohomology2,"."}
     }

document {
     Key =>PolynomialCheck,
     Headline => "checks if power series solution terminates",
     PARA{TT "PolynomialCheck"," is the name of an optional argument. Its value is ", ofClass Boolean,", which determines whether 
	 or not to check if a solution of the deformation equation lifts trivially
	 to arbitrary order. Default value is ",TO true},
     }
document {
     Key =>SanityCheck,
     Headline => "checks if lifting solves deformation equation",
     PARA{TT "SanityCheck"," is the name of an optional argument. Its value is ",ofClass Boolean,", which determines whether 
	 or not to check if a supposed solution of the deformation equation
	 actually satisfies it. Default value is ",TO true,"."},     }

document {
     Key =>HighestOrder,
     Headline => "sets the order to which we compute",
     PARA{TT "HighestOrder"," is the name of an optional argument. Its value is an ",TO2(ZZ,"integer"),", which 
	  gives an upper bound on to what order
	  a solution of the deformation equation is lifted.
	 Default value is ",TT "20."},     }

document {
     Key =>SmartLift,
     Headline => "chooses lifting to avoid obstructions at next order",
     PARA{TT "SmartLift"," is the name of an optional argument whose value is ",ofClass Boolean,". If set to ",TO true,",
	   ",TO versalDeformation," or ",TO localHilbertScheme," will utilize the function
	   ",TO correctDeformation," in order to
	   choose liftings of the 
	   deformation equation at each step which, if possible, 
	  introduce no higher order terms to the obstruction equations. This may increase 
	  the time of calculation, but will hopefully result in nicer equations for the base space.
	  Default value is ",TO true},
	  
	PARA {"For example, consider a degenerate twisted cubic curve, see",TO2 {VersalDeformations,"[PS85]"},":"},
     	EXAMPLE {"S=QQ[x,y,z,w];",
	"F0=matrix {{x*z,y*z,z^2,x^3}}"},
   	PARA {"With the default setting ",TT "SmartLift=>true", " we get very
	     nice equations for the base space:"},
	EXAMPLE {
	"time (F,R,G,C)=localHilbertScheme(F0);",
	"T=ring first G;",
	"sum G"},
   	PARA {"With the setting ",TT "SmartLift=>false", " the calculation
	     is faster, but the equations are no longer homogeneous:"},
	EXAMPLE {
	"time (F,R,G,C)=localHilbertScheme(F0,SmartLift=>false);",
	"sum G"},
   	       }
	  
document {
     Key =>CorrectionMatrix,
     Headline => "determines the first order deformations used in correcting liftings",
     PARA{TT "CorrectionMatrix"," is the name of an optional argument, whose value is either ",ofClass String," with value auto or ",ofClass Sequence," of 
	  the form output by ",TO correctionMatrix,". The second term in the sequence is a list of two matrices which give some parameter-free first-order deformations and the corresponding lifted relations, respectively. The first term in the sequence is ",ofClass Matrix,", which describes the action on liftings of equations by the specified first-order deformations.  If set to auto, ",TO correctionMatrix," is used to calculate
	  the relevant sequence. The default value of ",TT "CorrectionMatrix"," is auto."}}

	document {
     Key =>CacheName,
     Headline => "determines hash table in which to cache solutions to the deformation equation",
     PARA{TT "CacheName"," is the name of an optional argument, whose value is either ",ofClass MutableHashTable," or ",TO null,". After each stage of lifting, the methods ",TO versalDeformation," and ",TO localHilbertScheme," will store the solution to the deformation equation 
in ",TT "CacheName#VersalDeformationResults",". If the value of ",TT "CacheName"," is ",TO null,"
 is as the default, then the solution is stored in the hash table described in the documenatation of ",TO versalDeformation," and ",TO localHilbertScheme,"."}}

document {
     Key =>VersalDeformationResults,
     Headline => "hash table key for cached solutions to the deformation equation",
     PARA{TT "VersalDeformationResults"," is the name of ",ofClass Symbol," used as a key for caching the output of ",TO versalDeformation," and ",TO localHilbertScheme,". See ",TO CacheName," for more information."}}



document {
    Key =>DefParam,
   Headline => "deformation parameter",
   PARA {TT "DefParam"," is the name of an optional arguemt. Its value is ",ofClass Symbol,", which specifies the name of the deformation parameter.
	Its default value is determined by the loadtime configuration ",TO Option," ",TT "DefaultDefParam",", which
	 has default value ",TT "t","."
	},
    PARA {"For example, we may use the deformation parameter ",TT "s",":"},
     EXAMPLE {"S=QQ[x_0..x_4];",
	  "I=minors(2,matrix {{x_0,x_1,x_2,x_3},{x_1,x_2,x_3,x_4}});",
	  "F0=gens I",
	  "(F,R,G,C)=versalDeformation(F0,DefParam=>s);",
	  "sum F"
	  },
  SeeAlso => {firstOrderDeformations,versalDeformation,localHilbertScheme}, 
         }

document{
     Key=>{[liftDeformation,Verbose],[versalDeformation,Verbose],
	  [localHilbertScheme,Verbose],[correctDeformation,Verbose]},
     Headline => "control the verbosity of output",
     PARA {TT "Verbose"," is the name of an optional argument. Its value is an integer, which specifies how verbose output of the above commands
	  should be. Default value is ",TT "0"," which gives the tersest possible output. Highest 
	  verbosity is attained with the value ",TT "4","."}
     }


TEST ///
S = QQ[a,b,c,d]
J = minors(2,matrix{{a,b,c,d^2},{b,c,d,a^3}})
(F,R,G,C)=versalDeformation(gens J,HighestOrder=>2,SmartLift=>false)
assert (sum G==map(target G_0,source G_0,sub(matrix {{-t_1*t_12-t_2*t_21}, {-t_10*t_12+t_12*t_21-t_2*t_22}, {t_10*t_21-t_21^2-t_1*t_22}, {t_12*t_21-t_13*t_21+t_1*t_23}, {t_12^2-t_12*t_13-t_2*t_23}, {t_12*t_22-t_13*t_22+t_10*t_23-t_21*t_23}},ring G_0)))
///

TEST ///
S = QQ[x_0..x_2,y_0..y_2]
J = minors(2,matrix{{x_0,x_1,x_2},{y_0,y_1,y_2}})
assert (CT^1(gens J)==0)
assert (CT^2(gens J)==0)
assert( numgens source normalMatrix(0,gens J)==24)
(F,R,G,C)=versalDeformation(gens J)
assert(sum F==sub(gens J,ring sum F))
assert(sum G==0)
///

TEST ///
S=QQ[x_0..x_4]
I=minors(2,matrix {{x_0,x_1,x_2,x_3},{x_1,x_2,x_3,x_4}})
F0=gens I
(F1,R1)=firstOrderDeformations(gens I,syz gens I,CT^1(gens I))
assert (sum F1==map(target F1_0,source F1_0,matrix {{x_1*t_1+x_0*t_2-x_1^2+x_0*x_2, x_0*t_4-x_1*x_2+x_0*x_3, -x_3*t_1-x_2*t_2+x_1*t_4-x_2^2+x_1*x_3, x_2*t_3-x_1*x_3+x_0*x_4, -x_4*t_1-x_3*t_2+x_3*t_3-x_2*x_3+x_1*x_4, x_4*t_3-x_3*t_4-x_3^2+x_2*x_4}}))
assert (sum R1==map(target R1_0,source R1_0,matrix {{t_4+x_3, x_2, 0, x_4, x_3, 0, 0, 0}, {-t_2-x_2, t_1-x_1, x_4, 0, -t_3, 0, x_4, x_3}, {x_1, x_0, -x_3, -t_3, 0, x_4, 0, -t_3}, {0, 0, -t_4-x_3, -t_2-x_2, t_1-x_1, 0, -t_4-x_3, -t_3-x_2}, {0, 0, x_2, x_1, x_0, -t_4-x_3, -t_3, 0}, {0, 0, t_1, 0, 0, t_2-t_3+x_2, x_1, x_0}}))
(F,R,G,C)=versalDeformation(F0)
assert (sum F==map(target F_0,source F_0,sub(matrix {{x_1*t_1+x_0*t_2-x_1^2+x_0*x_2, -t_1*t_3+x_0*t_4-x_1*x_2+x_0*x_3, -t_2*t_3+t_3^2-t_1*t_4-x_3*t_1-x_2*t_2+x_1*t_4-x_2^2+x_1*x_3, t_2*t_3-t_3^2+x_2*t_3-x_1*x_3+x_0*x_4, -x_4*t_1-x_3*t_2+x_3*t_3-x_2*x_3+x_1*x_4, x_4*t_3-x_3*t_4-x_3^2+x_2*x_4}},ring F_0)))
assert (sum R==map(target R_0,source R_0,sub(matrix {{t_4+x_3, x_2, 0, x_4, x_3, 0, 0, 0}, {-t_2-x_2, t_1-x_1, x_4, 0, -t_3, 0, x_4, x_3}, {x_1, x_0, -x_3, -t_3, 0, x_4, 0, -t_3}, {0, 0, -t_4-x_3, -t_2-x_2, t_1-x_1, 0, -t_4-x_3, -t_3-x_2}, {0, 0, x_2, x_1, x_0, -t_4-x_3, -t_3, 0}, {0, 0, t_1, 0, 0, t_2-t_3+x_2, x_1, x_0}},ring F_0)))
assert (sum G== map(target G_0,source G_0,sub(matrix {{t_2*t_3-t_3^2}, {-t_1*t_3}, {t_3*t_4}},ring F_0)))
assert (sum C==map(target C_0,source C_0,sub(matrix {{-t_1+x_1, t_3+x_2, 0}, {x_0, -t_1+x_1, 0}, {0, 0, t_2-t_3+x_2}, {t_2-t_3+x_2, x_3, -t_1+x_1}, {-t_1+x_1, t_3+x_2, x_0}, {0, 0, 0}, {0, 0, t_2-t_3+x_2}, {0, 0, -t_1+x_1}},ring F_0)))
(F2,R2,G2,C2)=liftDeformation(F1,R1,{},{sub(C_0,ring F1_0)},Verbose=>4) 
assert(F_2==sub(F2_2,ring F_0))
assert(R_2==sub(R2_2,ring F_0))
assert(G_0==sub(G2_0,ring F_0))
///

TEST ///
S=QQ[x,y,z,w]
F0=matrix {{x*z,y*z,z^2,x^3}}
(F,R,G,C)=localHilbertScheme(F0)
assert (sum F==map(target F_0,source F_0,sub(matrix {{w^2*t_5*t_10^2*t_16+2*w^2*t_7*t_10*t_11*t_16+2*w^2*t_2*t_11^2*t_16+w^2*t_10^2*t_12+w^2*t_10*t_11*t_13+x*w*t_5*t_10*t_16+y*w*t_7*t_10*t_16-(1/2)*w^2*t_8*t_10*t_16+y*w*t_2*t_11*t_16-w^2*t_3*t_11*t_16+x*w*t_7*t_11*t_16+2*x*w*t_10*t_12+y*w*t_10*t_13+x*w*t_11*t_13+w^2*t_10*t_14-y^2*t_2*t_16-y*w*t_3*t_16-w^2*t_4*t_16-(1/2)*x*w*t_8*t_16+z*w*t_10+x^2*t_12+x*y*t_13+x*w*t_14+x*z, -w^2*t_5*t_10*t_11*t_16+w^2*t_10*t_11*t_12+w^2*t_11^2*t_13+w^2*t_6*t_10*t_16-2*w^2*t_10^2*t_16+y*w*t_7*t_11*t_16+(1/2)*w^2*t_8*t_11*t_16+y*w*t_10*t_12+x*w*t_11*t_12+2*y*w*t_11*t_13+w^2*t_11*t_14+x*y*t_5*t_16+x*w*t_6*t_16+y^2*t_7*t_16+(1/2)*y*w*t_8*t_16-x*w*t_10*t_16+z*w*t_11+x*y*t_12+y^2*t_13+y*w*t_14+x^2*t_16+y*z, -w^2*t_5^2*t_10^2*t_16^2-2*w^2*t_5*t_10^2*t_12*t_16-4*w^2*t_7*t_10*t_11*t_12*t_16-4*w^2*t_2*t_11^2*t_12*t_16+2*w^2*t_5*t_10*t_11*t_13*t_16-2*w^2*t_6*t_7*t_10*t_16^2+w^2*t_5*t_8*t_10*t_16^2+4*w^2*t_7*t_10^2*t_16^2-2*y*w*t_2*t_5*t_11*t_16^2-2*w^2*t_2*t_6*t_11*t_16^2+4*w^2*t_2*t_10*t_11*t_16^2-w^2*t_10^2*t_12^2-2*w^2*t_10*t_11*t_12*t_13-w^2*t_11^2*t_13^2-2*x*w*t_5*t_10*t_12*t_16-2*y*w*t_7*t_10*t_12*t_16+w^2*t_8*t_10*t_12*t_16-2*y*w*t_2*t_11*t_12*t_16+2*w^2*t_3*t_11*t_12*t_16-2*x*w*t_7*t_11*t_12*t_16-2*w^2*t_6*t_10*t_13*t_16+4*w^2*t_10^2*t_13*t_16-2*y*w*t_7*t_11*t_13*t_16-w^2*t_8*t_11*t_13*t_16+y^2*t_2*t_5*t_16^2+y*w*t_3*t_5*t_16^2+y*w*t_2*t_6*t_16^2+w^2*t_3*t_6*t_16^2-x*y*t_5*t_7*t_16^2-x*w*t_6*t_7*t_16^2-y^2*t_7^2*t_16^2-y*w*t_7*t_8*t_16^2-(1/4)*w^2*t_8^2*t_16^2-2*y*w*t_2*t_10*t_16^2-2*w^2*t_3*t_10*t_16^2-2*x*w*t_2*t_11*t_16^2-2*x*w*t_10*t_12^2-2*y*w*t_10*t_12*t_13-2*x*w*t_11*t_12*t_13-2*y*w*t_11*t_13^2-2*w^2*t_10*t_12*t_14-2*w^2*t_11*t_13*t_14+w^2*t_10*t_12*t_15+w^2*t_11*t_13*t_15+2*y^2*t_2*t_12*t_16+2*y*w*t_3*t_12*t_16+x*w*t_8*t_12*t_16-2*x*y*t_5*t_13*t_16-2*x*w*t_6*t_13*t_16-2*y^2*t_7*t_13*t_16-y*w*t_8*t_13*t_16+2*x*w*t_10*t_13*t_16+x*y*t_2*t_16^2+x*w*t_3*t_16^2-x^2*t_7*t_16^2-x^2*t_12^2-2*x*y*t_12*t_13-y^2*t_13^2-2*x*w*t_12*t_14-2*y*w*t_13*t_14-w^2*t_14^2+x*w*t_12*t_15+y*w*t_13*t_15+w^2*t_14*t_15-2*x^2*t_13*t_16+z*w*t_15+z^2, -2*w^3*t_5*t_10^2*t_11-2*w^3*t_7*t_10*t_11^2-2*w^3*t_2*t_11^3-y*w^2*t_5*t_10^2+w^3*t_6*t_10^2-2*w^3*t_10^3-2*x*w^2*t_5*t_10*t_11-2*y*w^2*t_7*t_10*t_11+w^3*t_8*t_10*t_11-3*y*w^2*t_2*t_11^2+w^3*t_3*t_11^2-x*w^2*t_7*t_11^2+2*x*w^2*t_6*t_10+y*w^2*t_8*t_10+w^3*t_9*t_10-3*x*w^2*t_10^2+2*y*w^2*t_3*t_11+w^3*t_4*t_11+x*w^2*t_8*t_11-w^3*t_1*t_14+w^3*t_1*t_15+z*w^2*t_1+y^3*t_2+y^2*w*t_3+y*w^2*t_4+x^2*y*t_5+x^2*w*t_6+x*y^2*t_7+x*y*w*t_8+x*w^2*t_9+x^3}},ring F_0)))
assert (sum R==map(target R_0, source R_0,sub(matrix {{-w*t_11-y, -w*t_5*t_11*t_16+w*t_6*t_16-2*w*t_10*t_16+x*t_16, w*t_5*t_10*t_16+w*t_7*t_11*t_16+w*t_10*t_12+w*t_11*t_13-(1/2)*w*t_8*t_16+x*t_12+y*t_13+w*t_14-w*t_15-z, -w^2*t_5*t_10*t_11-w^2*t_7*t_11^2+w^2*t_1*t_5*t_16+w^2*t_6*t_10-2*w^2*t_10^2-x*w*t_5*t_11+w^2*t_8*t_11+w^2*t_1*t_12+x*w*t_6+y^2*t_7+y*w*t_8+w^2*t_9-x*w*t_10+x^2}, {w*t_10+x, w*t_10*t_12+w*t_11*t_13+x*t_5*t_16+y*t_7*t_16+(1/2)*w*t_8*t_16+x*t_12+y*t_13+w*t_14-w*t_15-z, w*t_7*t_10*t_16+2*w*t_2*t_11*t_16-y*t_2*t_16-w*t_3*t_16, -w^2*t_5*t_10^2-w^2*t_7*t_10*t_11-2*w^2*t_2*t_11^2-y*w*t_7*t_10-y*w*t_2*t_11+w^2*t_3*t_11+w^2*t_1*t_13+y^2*t_2+y*w*t_3+w^2*t_4+x^2*t_5}, {0, w*t_11+y, w*t_10+x, w^2*t_1}, {-t_16, -t_5*t_16^2-2*t_12*t_16, t_7*t_16^2+2*t_13*t_16, -w*t_7*t_11*t_16-w*t_10*t_12-w*t_11*t_13-x*t_5*t_16+(1/2)*w*t_8*t_16-x*t_12-y*t_13-w*t_14-z}},ring F_0)))
assert (sum G== map(target G_0,source G_0,sub(matrix {{t_1*t_16}, {t_9*t_16}, {-t_4*t_16}, {-2*t_14*t_16+t_15*t_16}},ring F_0)))
assert (sum C==map(target C_0,source C_0,sub(matrix {{(1/2)*w^3*t_15+z*w^2, w^3*t_10+x*w^2, 0, (1/2)*w^3*t_1}, {(1/2)*w^3*t_5*t_15*t_16+w^3*t_12*t_15+z*w^2*t_5*t_16+2*z*w^2*t_12, w^3*t_5*t_10*t_16+2*w^3*t_10*t_12+x*w^2*t_5*t_16+2*x*w^2*t_12, -2*w^3*t_11*t_12-y*w^2*t_5*t_16-w^3*t_6*t_16+2*w^3*t_10*t_16-2*y*w^2*t_12-x*w^2*t_16, -w^3*t_5*t_10*t_11+(1/2)*w^3*t_1*t_5*t_16+w^3*t_6*t_10-2*w^3*t_10^2+y*w^2*t_7*t_11+(1/2)*w^3*t_8*t_11+w^3*t_1*t_12+x*y*w*t_5+x*w^2*t_6+y^2*w*t_7+(1/2)*y*w^2*t_8-x*w^2*t_10+x^2*w}, {-(1/2)*w^3*t_7*t_15*t_16-w^3*t_13*t_15-z*w^2*t_7*t_16-2*z*w^2*t_13, -w^3*t_7*t_10*t_16-2*w^3*t_10*t_13-x*w^2*t_7*t_16-2*x*w^2*t_13, -w^3*t_5*t_10*t_16-w^3*t_10*t_12+w^3*t_11*t_13+y*w^2*t_7*t_16+(1/2)*w^3*t_8*t_16-x*w^2*t_12+y*w^2*t_13+(1/2)*w^3*t_15+z*w^2, w^3*t_5*t_10^2+2*w^3*t_7*t_10*t_11+2*w^3*t_2*t_11^2-(1/2)*w^3*t_1*t_7*t_16+x*w^2*t_5*t_10+y*w^2*t_7*t_10-(1/2)*w^3*t_8*t_10+y*w^2*t_2*t_11-w^3*t_3*t_11+x*w^2*t_7*t_11-w^3*t_1*t_13-y^2*w*t_2-y*w^2*t_3-(1/2)*w^3*t_4-(1/2)*x*w^2*t_8}, {-2*w^4*t_5*t_7*t_10*t_11*t_16-2*w^4*t_2*t_5*t_11^2*t_16+2*w^4*t_7*t_10*t_11*t_12+2*w^4*t_2*t_11^2*t_12-2*w^4*t_5*t_10*t_11*t_13-x*w^3*t_5^2*t_10*t_16-y*w^3*t_5*t_7*t_10*t_16+2*w^4*t_6*t_7*t_10*t_16-(1/2)*w^4*t_5*t_8*t_10*t_16-4*w^4*t_7*t_10^2*t_16+y*w^3*t_2*t_5*t_11*t_16+w^4*t_3*t_5*t_11*t_16+2*w^4*t_2*t_6*t_11*t_16-x*w^3*t_5*t_7*t_11*t_16-4*w^4*t_2*t_10*t_11*t_16-x*w^3*t_5*t_10*t_12+y*w^3*t_7*t_10*t_12-(1/2)*w^4*t_8*t_10*t_12+y*w^3*t_2*t_11*t_12-w^4*t_3*t_11*t_12+x*w^3*t_7*t_11*t_12-y*w^3*t_5*t_10*t_13+w^4*t_6*t_10*t_13-2*w^4*t_10^2*t_13-x*w^3*t_5*t_11*t_13+y*w^3*t_7*t_11*t_13+(1/2)*w^4*t_8*t_11*t_13-w^4*t_5*t_10*t_14-w^4*t_7*t_11*t_14+w^4*t_7*t_11*t_15+w^4*t_4*t_5*t_16-y*w^3*t_2*t_6*t_16-w^4*t_3*t_6*t_16+x*y*w^2*t_5*t_7*t_16+x*w^3*t_6*t_7*t_16+y^2*w^2*t_7^2*t_16+(1/2)*x*w^3*t_5*t_8*t_16+y*w^3*t_7*t_8*t_16+(1/4)*w^4*t_8^2*t_16+2*y*w^3*t_2*t_10*t_16+2*w^4*t_3*t_10*t_16+2*x*w^3*t_2*t_11*t_16-z*w^3*t_5*t_10+z*w^3*t_7*t_11-y^2*w^2*t_2*t_12-y*w^3*t_3*t_12+w^4*t_4*t_12-x^2*w^2*t_5*t_12-(1/2)*x*w^3*t_8*t_12+x*w^3*t_6*t_13+y^2*w^2*t_7*t_13+(1/2)*y*w^3*t_8*t_13-x*w^3*t_10*t_13-2*x*w^3*t_5*t_14+(1/2)*w^4*t_8*t_14+x*w^3*t_5*t_15-(1/2)*w^4*t_8*t_15-x*y*w^2*t_2*t_16-x*w^3*t_3*t_16+x^2*w^2*t_7*t_16-(1/2)*z*w^3*t_8+x^2*w^2*t_13, -w^4*t_5*t_10^2-w^4*t_7*t_10*t_11-2*w^4*t_2*t_11^2-y*w^3*t_7*t_10-y*w^3*t_2*t_11+w^4*t_3*t_11+y^2*w^2*t_2+y*w^3*t_3+w^4*t_4+x^2*w^2*t_5, 0, 0}},ring F_0)))
(F1,R1,G1,C1)=localHilbertScheme(F0,SmartLift=>false)
assert (sum F1==map(target F1_0,source F1_0,sub(matrix {{-w^2*t_5*t_10^2*t_16-w^2*t_7*t_10*t_11*t_16-w^2*t_2*t_11^2*t_16-w^2*t_10^2*t_12+y*w*t_7*t_10*t_16+w^2*t_8*t_10*t_16+y*w*t_2*t_11*t_16+w^2*t_3*t_11*t_16+y*w*t_10*t_13+w^2*t_10*t_14-y^2*t_2*t_16-y*w*t_3*t_16-w^2*t_4*t_16+z*w*t_10+x^2*t_12+x*y*t_13+x*w*t_14+x*z, -2*w^2*t_5*t_10*t_11*t_16-w^2*t_7*t_11^2*t_16-w^2*t_10*t_11*t_12-y*w*t_5*t_10*t_16+w^2*t_6*t_10*t_16-2*w^2*t_10^2*t_16+w^2*t_8*t_11*t_16-y*w*t_10*t_12+x*w*t_11*t_12+y*w*t_11*t_13+w^2*t_11*t_14+x*y*t_5*t_16+x*w*t_6*t_16+y^2*t_7*t_16+y*w*t_8*t_16-x*w*t_10*t_16+z*w*t_11+x*y*t_12+y^2*t_13+y*w*t_14+x^2*t_16+y*z, 2*w^2*t_5*t_7*t_10*t_11*t_16^2+w^2*t_7^2*t_11^2*t_16^2-2*w^2*t_7*t_10*t_11*t_12*t_16-4*w^2*t_2*t_11^2*t_12*t_16+4*w^2*t_5*t_10*t_11*t_13*t_16+2*w^2*t_7*t_11^2*t_13*t_16-2*w^2*t_6*t_7*t_10*t_16^2+4*w^2*t_7*t_10^2*t_16^2-2*y*w*t_2*t_5*t_11*t_16^2-2*w^2*t_2*t_6*t_11*t_16^2-w^2*t_7*t_8*t_11*t_16^2+4*w^2*t_2*t_10*t_11*t_16^2-w^2*t_10^2*t_12^2-2*y*w*t_7*t_10*t_12*t_16-2*y*w*t_2*t_11*t_12*t_16+2*w^2*t_3*t_11*t_12*t_16+2*y*w*t_5*t_10*t_13*t_16-2*w^2*t_6*t_10*t_13*t_16+4*w^2*t_10^2*t_13*t_16-2*w^2*t_8*t_11*t_13*t_16+y^2*t_2*t_5*t_16^2+y*w*t_3*t_5*t_16^2+y*w*t_2*t_6*t_16^2+w^2*t_3*t_6*t_16^2-x*y*t_5*t_7*t_16^2-x*w*t_6*t_7*t_16^2-y^2*t_7^2*t_16^2-y*w*t_7*t_8*t_16^2-2*y*w*t_2*t_10*t_16^2-2*w^2*t_3*t_10*t_16^2-2*x*w*t_2*t_11*t_16^2+2*x*w*t_10*t_12^2+2*y*w*t_10*t_12*t_13+2*w^2*t_10*t_12*t_14-w^2*t_10*t_12*t_15+2*y^2*t_2*t_12*t_16+2*y*w*t_3*t_12*t_16-2*x*y*t_5*t_13*t_16-2*x*w*t_6*t_13*t_16-2*y^2*t_7*t_13*t_16-2*y*w*t_8*t_13*t_16+2*x*w*t_10*t_13*t_16+x*y*t_2*t_16^2+x*w*t_3*t_16^2-x^2*t_7*t_16^2-x^2*t_12^2-2*x*y*t_12*t_13-y^2*t_13^2-2*x*w*t_12*t_14-2*y*w*t_13*t_14-w^2*t_14^2+x*w*t_12*t_15+y*w*t_13*t_15+w^2*t_14*t_15-2*x^2*t_13*t_16+z*w*t_15+z^2, w^3*t_5*t_10^2*t_11+w^3*t_7*t_10*t_11^2+w^3*t_2*t_11^3-w^3*t_6*t_10^2+w^3*t_10^3-w^3*t_8*t_10*t_11-w^3*t_3*t_11^2+2*w^3*t_1*t_10*t_12+w^3*t_1*t_11*t_13+w^3*t_9*t_10+w^3*t_4*t_11-w^3*t_1*t_14+w^3*t_1*t_15+z*w^2*t_1+y^3*t_2+y^2*w*t_3+y*w^2*t_4+x^2*y*t_5+x^2*w*t_6+x*y^2*t_7+x*y*w*t_8+x*w^2*t_9+x^3}},ring F1_0)))
assert (sum R1==map(target R1_0, source R1_0,sub(matrix {{-w*t_11-y, -w*t_5*t_11*t_16+w*t_6*t_16-2*w*t_10*t_16+x*t_16, -w*t_10*t_12+x*t_12+y*t_13+w*t_14-w*t_15-z, w^2*t_5*t_10*t_11+w^2*t_1*t_5*t_16-w^2*t_6*t_10+w^2*t_10^2-x*w*t_5*t_11+w^2*t_1*t_12+x*w*t_6+y^2*t_7+y*w*t_8+w^2*t_9-x*w*t_10+x^2}, {w*t_10+x, -w*t_5*t_10*t_16-w*t_7*t_11*t_16-w*t_10*t_12+x*t_5*t_16+y*t_7*t_16+w*t_8*t_16+x*t_12+y*t_13+w*t_14-w*t_15-z, w*t_7*t_10*t_16+2*w*t_2*t_11*t_16-y*t_2*t_16-w*t_3*t_16, w^2*t_7*t_10*t_11+w^2*t_2*t_11^2-y*w*t_7*t_10-w^2*t_8*t_10-y*w*t_2*t_11-w^2*t_3*t_11+w^2*t_1*t_13+y^2*t_2+y*w*t_3+w^2*t_4+x^2*t_5}, {0, w*t_11+y, w*t_10+x, w^2*t_1}, {-t_16, -t_5*t_16^2-2*t_12*t_16, t_7*t_16^2+2*t_13*t_16, w*t_5*t_10*t_16+w*t_10*t_12-x*t_5*t_16-x*t_12-y*t_13-w*t_14-z}},ring F1_0)))
assert (sum G1== map(target G1_0,source G1_0,sub(matrix {{t_1*t_16}, {2*t_5*t_10*t_11*t_16+t_7*t_11^2*t_16-2*t_6*t_10*t_16+3*t_10^2*t_16-t_8*t_11*t_16+t_9*t_16}, {-t_5*t_10^2*t_16-2*t_7*t_10*t_11*t_16-3*t_2*t_11^2*t_16+t_8*t_10*t_16+2*t_3*t_11*t_16-t_4*t_16}, {2*t_5*t_10*t_16^2+2*t_7*t_11*t_16^2+4*t_10*t_12*t_16+2*t_11*t_13*t_16-t_8*t_16^2-2*t_14*t_16+t_15*t_16}},ring F1_0)))
assert (sum C1==map(target C1_0,source C1_0,sub(matrix {{-w^3*t_5*t_10*t_16-w^3*t_7*t_11*t_16+(1/2)*w^3*t_8*t_16+(1/2)*w^3*t_15+z*w^2, w^3*t_10+x*w^2, 0, (1/2)*w^3*t_1}, {-2*w^3*t_7*t_11*t_12*t_16+w^3*t_5*t_11*t_13*t_16+w^3*t_8*t_12*t_16-w^3*t_5*t_14*t_16+w^3*t_5*t_15*t_16+w^3*t_12*t_15+z*w^2*t_5*t_16+2*z*w^2*t_12, w^3*t_5*t_10*t_16+2*w^3*t_10*t_12+x*w^2*t_5*t_16+2*x*w^2*t_12, -2*w^3*t_11*t_12-y*w^2*t_5*t_16-w^3*t_6*t_16+2*w^3*t_10*t_16-2*y*w^2*t_12-x*w^2*t_16, -2*w^3*t_5*t_10*t_11-w^3*t_7*t_11^2-y*w^2*t_5*t_10+w^3*t_6*t_10-2*w^3*t_10^2+w^3*t_8*t_11+w^3*t_1*t_12+x*y*w*t_5+x*w^2*t_6+y^2*w*t_7+y*w^2*t_8-x*w^2*t_10+x^2*w}, {-2*w^3*t_7*t_10*t_12*t_16+2*w^3*t_5*t_10*t_13*t_16+w^3*t_7*t_11*t_13*t_16-w^3*t_8*t_13*t_16+w^3*t_7*t_14*t_16-w^3*t_7*t_15*t_16-w^3*t_13*t_15-z*w^2*t_7*t_16-2*z*w^2*t_13, -w^3*t_7*t_10*t_16-2*w^3*t_10*t_13-x*w^2*t_7*t_16-2*x*w^2*t_13, -w^3*t_5*t_10*t_16-w^3*t_10*t_12+w^3*t_11*t_13+y*w^2*t_7*t_16+(1/2)*w^3*t_8*t_16-x*w^2*t_12+y*w^2*t_13+(1/2)*w^3*t_15+z*w^2, -(1/2)*w^3*t_5*t_10^2+(1/2)*w^3*t_2*t_11^2+y*w^2*t_7*t_10+(1/2)*w^3*t_8*t_10+y*w^2*t_2*t_11-w^3*t_1*t_13-y^2*w*t_2-y*w^2*t_3-(1/2)*w^3*t_4}, {w^4*t_5^2*t_10^2*t_16-w^4*t_5*t_7*t_10*t_11*t_16+w^4*t_2*t_5*t_11^2*t_16-w^4*t_7^2*t_11^2*t_16+3*w^4*t_7*t_10*t_11*t_12+5*w^4*t_2*t_11^2*t_12-3*w^4*t_5*t_10*t_11*t_13-w^4*t_7*t_11^2*t_13-y*w^3*t_5*t_7*t_10*t_16+2*w^4*t_6*t_7*t_10*t_16-w^4*t_5*t_8*t_10*t_16-4*w^4*t_7*t_10^2*t_16+y*w^3*t_2*t_5*t_11*t_16-w^4*t_3*t_5*t_11*t_16+2*w^4*t_2*t_6*t_11*t_16+w^4*t_7*t_8*t_11*t_16-4*w^4*t_2*t_10*t_11*t_16+2*x*w^3*t_5*t_10*t_12+y*w^3*t_7*t_10*t_12-w^4*t_8*t_10*t_12+y*w^3*t_2*t_11*t_12-3*w^4*t_3*t_11*t_12-2*y*w^3*t_5*t_10*t_13+w^4*t_6*t_10*t_13-2*w^4*t_10^2*t_13+x*w^3*t_5*t_11*t_13+w^4*t_8*t_11*t_13-w^4*t_5*t_10*t_15+w^4*t_4*t_5*t_16-y*w^3*t_2*t_6*t_16-w^4*t_3*t_6*t_16+x*y*w^2*t_5*t_7*t_16+x*w^3*t_6*t_7*t_16+y^2*w^2*t_7^2*t_16+y*w^3*t_7*t_8*t_16+2*y*w^3*t_2*t_10*t_16+2*w^4*t_3*t_10*t_16+2*x*w^3*t_2*t_11*t_16-2*z*w^3*t_5*t_10-y^2*w^2*t_2*t_12-y*w^3*t_3*t_12+w^4*t_4*t_12-x^2*w^2*t_5*t_12+x*w^3*t_6*t_13+y^2*w^2*t_7*t_13+y*w^3*t_8*t_13-x*w^3*t_10*t_13-2*x*w^3*t_5*t_14+x*w^3*t_5*t_15-x*y*w^2*t_2*t_16-x*w^3*t_3*t_16+x^2*w^2*t_7*t_16+x^2*w^2*t_13, w^4*t_7*t_10*t_11+w^4*t_2*t_11^2-y*w^3*t_7*t_10-w^4*t_8*t_10-y*w^3*t_2*t_11-w^4*t_3*t_11+y^2*w^2*t_2+y*w^3*t_3+w^4*t_4+x^2*w^2*t_5, 0, 0}},ring F1_0)))
FC=(correctDeformation(F1_{0,1,2},R1_{0,1,2},G1_{0},C1_{0}))_0
assert (sub(sum FC,ring F_0)==sum F_{0,1,2})
///


==> anc/aux_misc.m2 <==
------------------------------------------------------------------
-- This file contains the function "toricIdeal" which uses 4ti2
-- to calculate the toric ideal of a lattice polytope. It is 
-- used by a number of deg10* and deg12* files.
------------------------------------------------------------------

needsPackage "FourTiTwo"
needsPackage "Polyhedra"

heightOne=M->(M||matrix {toList((numgens source M):1)})

toricIdeal=method()
toricIdeal Polyhedron:=P->(
	M:=heightOne matrix {latticePoints P};
	n:=numgens source M-1;
	R:=QQ[u_0..u_n];
	toricMarkov(M,R))
   


==> anc/aux_triangulations.m2 <==
------------------------------------------------------------------
-- This file contains functions for computing triangulations of 
-- polytopes and interfacing with TOPCOM. It is sourced by
-- deg10_special-triangulations.m2 and 
-- deg12_special-triangulations.m2. 
-- The program TOPCOM must be installed, with points2finetriangs 
-- on the search path.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we make sure that "Polyhedra" is loaded.
------------------------------------------------------------------

needsPackage "Polyhedra"


------------------------------------------------------------------
-- The method "triangulations" applied to a list of lattice points
-- will compute all regular triangulations, and output a list of 
-- pairs. The first entry in the pair 
-- records a weight vector giving the triangulation, and the 
-- second entry is a list of the simplices in the triangulation.
-- Applying "triangulations" to a lattice polytope calculates
-- the triangulations of its lattice points.
------------------------------------------------------------------

prepLP:=l->(
     	 prepf:=openInOut "!sed -e s/{/[/g| sed -e s/}/,1]/g | sed -e s/,1]$/]/";
	 prepf << toString l << endl;
     	  prepf << closeOut;
	 value get prepf)

Triangulation=new Type of List
triangulations=method()
triangulations List:=l->(
     f=openInOut "!points2finetriangs --regular --heights | cut -d : -f 3 | cut -d ] -f 1 | sed -e s/$/,/ | sed -e '$s/,$/}/' | sed -e '1i{'";
     f << toString(prepLP l) << endl;
     f << closeOut;
     apply(pack(2,value get f),T->(T_0,new Triangulation from T_1)))
triangulations Polyhedron:=P->(triangulations  apply(latticePoints P,p->flatten transpose entries p))





------------------------------------------------------------------
-- For any triangulation, "valencies" calculates the 
-- number of maximal simplices in which each vertex appears.
------------------------------------------------------------------


valencies=method() 
valencies Triangulation:=T->(
     vertices:=sort unique flatten T;
     toList apply(vertices,i->#select(T,s->member(i,s))))
	 




==> anc/deg10_275510.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 275510 and shows that
-- the corresponding point lies on the B_84, B_84^dagger, and B_85 
-- components, and is a smooth point on each component except B_84.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
------------------------------------------------------------------

restart
loadPackage "VersalDeformations"

------------------------------------------------------------------
-- Now we enter equations by hand to make sure they 
-- have a nice rolling factors format. I is the defining ideal.
------------------------------------------------------------------

R=QQ[x_0..x_2,y_0..y_2,z_1,z_2]
M=matrix {{x_0,x_1,y_0,y_1},{x_1,x_2,y_1,y_2}}
f1=y_0*z_1*z_2-x_0*x_0*x_2
f2=y_1*z_1*z_2-x_1*x_0*x_2
f3=y_2*z_1*z_2-x_1*x_1*x_2
I=minors(2,M)+ideal{f1,f2,f3}

------------------------------------------------------------------
-- The next four lines of codes identify cubic monomials which
-- can be rolled three times, and saves them (along with their
-- rolled versions) in the list "LL". These are then packed in
-- the matrix "nd" to give all possible (potentially trivial) 
-- rolling factors perturbations to the generators of I. 
------------------------------------------------------------------

roll=f->(if f%x_0==0 then x_1*(f//x_0) else if f%x_1==0 then x_2*(f//x_1) else if f%y_0==0 then y_1*(f//y_0) else if f%y_1==0 then y_2*(f//y_1))
L=select(flatten entries basis(3,R),i-> isSubset(ideal i,(ideal(x_0,x_1,y_0,y_1))))
L1=select(L,i->isSubset(ideal roll i, ideal(x_0,x_1,y_0,y_1)))
LL=apply(L1,i->{i, roll i, roll roll i})
nd=transpose matrix apply(LL,i->toList(6:x_1^2-x_0*x_2)|i)

------------------------------------------------------------------
-- We mod these perturbations out by trivial deformations to get
-- a basis for the rolling factors deformations of I.
------------------------------------------------------------------

S=R/I
rolldef=ambient basis(0,((image substitute(nd,S)))/((image transpose substitute(jacobian I,S))))

------------------------------------------------------------------
-- The remaining deformations span a three-dimensional space.
-- We construct a basis for T^1 consisting of a basis of this 
-- space, and our rolling factors deformations.
------------------------------------------------------------------

ambient basis(0,image sub(CT^1(0,I),S)/(image rolldef+image transpose substitute(jacobian I,S)))
t1=sub(ambient basis(0,image sub(CT^1(0,I),S)/(image rolldef+image transpose substitute(jacobian I,S)))|rolldef,R)

------------------------------------------------------------------
-- Using this basis for T^1, we compute the versal deformation up
-- to order 4, and view the lowest order terms of the obstruction
-- equations, along with their primary decomposition. This yields
-- components of dimensions 84, 84, 84, and 85.
------------------------------------------------------------------

(F,R,G,C)=versalDeformation(gens I,t1,CT^2(0,I),HighestOrder=>4,Verbose=>4);
G_0
pd=decompose ideal G_0

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component.
------------------------------------------------------------------

(F,R,G,C)=versalDeformation(gens I,matrix t1_2,CT^2(0,I),HighestOrder=>10,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J=ideal sub(sum F,(ring F_0)_0=>1)
numgens source normalMatrix(0,J)
CT^2(0,J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

transpose mingens monomialIdeal(sub(J,newRing(ring I,MonomialOrder=>Weights=>{10,10,10,10,0,10,200,200})))

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto one 
-- of the 84-dimensional components.
------------------------------------------------------------------

(F,R,G,C)=versalDeformation(gens I,matrix (t1_20+t1_1),CT^2(0,I),HighestOrder=>10,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 84-dimensional component
-- of the Hilbert scheme. Hence, the tangent cone actually has
-- this 84-dimensional component.
------------------------------------------------------------------

J=ideal sub(sum F,(ring F_0)_0=>1)
numgens source normalMatrix(0,J)
CT^2(0,J)

------------------------------------------------------------------
-- By inspecting the ideal J, we see that the variety lies on a 
-- scroll of type (1,1,1,1). Hence, the corresponding point
-- must lie on B_84.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------------------------------------------------------------------------
-- We now create a one-parameter family deforming onto another one 
-- of the 84-dimensional components.
------------------------------------------------------------------

(F,R,G,C)=versalDeformation(gens I,matrix (t1_21+t1_0),CT^2(0,I),HighestOrder=>10,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 84-dimensional component
-- of the Hilbert scheme. Hence, the tangent cone actually has
-- this 84-dimensional component.
------------------------------------------------------------------

J=ideal sub(sum F,(ring F_0)_0=>1)
numgens source normalMatrix(0,J)
CT^2(0,J)

------------------------------------------------------------------
-- By inspecting the ideal J, we see that the variety lies on a 
-- scroll of type (1,1,1,1). Hence, the corresponding point
-- must lie on B_84.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- Finally, since our variety lies on a scroll of type (2,2,0,0), 
-- the fourth component must be B_84^dagger
------------------------------------------------------------------















==> anc/deg10_283519.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 283519 and shows that
-- the corresponding point lies on the B_84, B_84^dagger, and B_85 
-- components, and is a smooth point on each component except B_84.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 283519 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==283519)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (87) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 84, 84, 84, and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_26  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

transpose mingens monomialIdeal( sub(J,newRing(ring I,MonomialOrder=>Weights=>{10,11,100,0,10,100,10,11})))

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto one of the 
-- 84-dimensional components by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_0 or g==B_19  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 84-dimensional component
-- of the Hilbert scheme. Hence, the tangent cone actually has
-- this 84-dimensional component.
------------------------------------------------------------------

J=ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,J)
CT^2(0,J)

------------------------------------------------------------------
-- By inspecting the ideal J, we see that the variety lies on a 
-- scroll of type (1,1,1,1). Hence, the corresponding point
-- must lie on B_84.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto another   
-- 84-dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_3 or g==B_18  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 84-dimensional component
-- of the Hilbert scheme. Hence, the tangent cone actually has
-- this 84-dimensional component.
------------------------------------------------------------------

J=ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,J)
CT^2(0,J)

------------------------------------------------------------------
-- By inspecting the ideal J, we see that the variety lies on a 
-- scroll of type (1,1,1,1). Hence, the corresponding point
-- must lie on B_84.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- Finally, by inspecting the ideal I, we see that the variety 
-- lies on a scroll of type (2,2,0,0). The corresponding point
-- must lie on B_84^dagger
------------------------------------------------------------------

transpose mingens I


==> anc/deg10_433633.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 433633 and shows that
-- the corresponding point lies on the B_84 and B_85 
-- components, and is a smooth point on each component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 433633 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==433633)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (86) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 84 and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_0 or g== B_26  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

L=flatten entries mingens J
transpose leadTerm(1, mingens (sub(ideal L_{0,1,2,3,4},newRing(ring J,MonomialOrder=>Weights=>{10,0,10,0,10,9,10,0}))))

------------------------------------------------------------------
-- By inspecting the generators of I, we see that this variety 
-- lies on a scroll of type (2,1,1,0), cut out by a cubic rolled 
-- twice. After deforming the scroll to one of type (1,1,1,1), the
-- cubic can still be rolled. Hence, the corresponding point must 
-- lie on B_84.
------------------------------------------------------------------

transpose mingens I

------------------------------------------------------------------
-- By reinspecting the lowest order terms of the obstruction 
-- equations, we see that these are the only two possible 
-- components, and our point is a smooth point of each.
------------------------------------------------------------------

pd




==> anc/deg10_437961.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 437961 and shows that
-- the corresponding point is smooth and lies on the B_84 
-- component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 437961 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==437961)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (84) and the 
-- obstruction space for this point on the Hilbert scheme. Since
-- The obstruction space vanishes, we conclude that the point
-- is a smooth point, lying only on an 84-dimensional component.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
CT^2(0,gens I)

------------------------------------------------------------------
-- By inspecting the generators of I, we see that this variety 
-- lies on a scroll of type (1,1,1,1), cut out by a cubic rolled 
-- twice. Hence, the corresponding point must lie on B_84.
------------------------------------------------------------------

transpose mingens I



==> anc/deg10_439399.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 98325 and shows that
-- the corresponding point lies on the B_84 and B_85 
-- components, and is a smooth point on each component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 439399 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==439399)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (86) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 84 and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_25  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

L=flatten entries mingens J
transpose leadTerm(1, mingens (sub(ideal L_{0,5,2,3,4},newRing(ring J,MonomialOrder=>Weights=>{5,10,0,10,0,9,10,10}))))

------------------------------------------------------------------
-- By inspecting the generators of I, we see that this variety 
-- lies on a scroll of type (2,1,1,0), cut out by a cubic rolled 
-- twice. After deforming the scroll to one of type (1,1,1,1), the
-- cubic can still be rolled. Hence, the corresponding point must 
-- lie on B_84.
------------------------------------------------------------------

transpose mingens I

------------------------------------------------------------------
-- By reinspecting the lowest order terms of the obstruction 
-- equations, we see that these are the only two possible 
-- components, and our point is a smooth point of each.
------------------------------------------------------------------

pd













==> anc/deg10_521212.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 521212 and shows that
-- the corresponding point lies on the B_84, B_84^dagger, and B_85 
-- components, and is a smooth point on each component except B_84.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 521212 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==521212)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (87) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 84, 84, 84, and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_27  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

transpose mingens monomialIdeal(sub(J,newRing(ring I,MonomialOrder=>Weights=>{100,10,9,10,9,0,10,10})))

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto one of the 
-- 84-dimensional components by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_3 or g==B_20  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 84-dimensional component
-- of the Hilbert scheme. Hence, the tangent cone actually has
-- this 84-dimensional component.
------------------------------------------------------------------

J=ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,J)
CT^2(0,J)

------------------------------------------------------------------
-- By inspecting the ideal J, we see that the variety lies on a 
-- scroll of type (1,1,1,1). Hence, the corresponding point
-- must lie on B_84.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto another   
-- 84-dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_0 or g==B_21  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 84-dimensional component
-- of the Hilbert scheme. Hence, the tangent cone actually has
-- this 84-dimensional component.
------------------------------------------------------------------

J=ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,J)
CT^2(0,J)

------------------------------------------------------------------
-- By inspecting the ideal J, we see that the variety lies on a 
-- scroll of type (1,1,1,1). Hence, the corresponding point
-- must lie on B_84.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- Finally, by inspecting the ideal I, we see that the variety 
-- lies on a scroll of type (2,2,0,0). The corresponding point
-- must lie on B_84^dagger
------------------------------------------------------------------

transpose mingens I


==> anc/deg10_522075.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 522075 and shows that
-- the corresponding point lies on the B_85 and B_85 
-- components, and is a smooth point on each component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 522075 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==522075)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (89) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 88 and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_28   then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

transpose mingens monomialIdeal (sub(J,newRing(ring J,MonomialOrder=>Weights=>{171,112,99,161,161,0,79,105})))

------------------------------------------------------------------
-- By inspecting the ideal I, we see that this point must lie on
-- B_88.
------------------------------------------------------------------

transpose mingens I

------------------------------------------------------------------
-- By reinspecting the lowest order terms of the obstruction 
-- equations, we see that these are the only two possible 
-- components, and our point is a smooth point of each.
------------------------------------------------------------------

pd














==> anc/deg10_522702.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 522702 and shows that
-- the corresponding point lies on the B_84, B_84^dagger, and B_85 
-- components, and is a smooth point on each component except B_84.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 522702 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==522702)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (87) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 84, 84, 84, and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_26  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

transpose mingens monomialIdeal(sub(J,newRing(ring I,MonomialOrder=>Weights=>{10,11,10,10,20,10,0,100})))

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto one of the 
-- 84-dimensional components by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_7 or g==B_20  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 84-dimensional component
-- of the Hilbert scheme. Hence, the tangent cone actually has
-- this 84-dimensional component.
------------------------------------------------------------------

J=ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,J)
CT^2(0,J)

------------------------------------------------------------------
-- By inspecting the ideal J, we see that the variety lies on a 
-- scroll of type (1,1,1,1). Hence, the corresponding point
-- must lie on B_84.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto another   
-- 84-dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_0 or g==B_22  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 84-dimensional component
-- of the Hilbert scheme. Hence, the tangent cone actually has
-- this 84-dimensional component.
------------------------------------------------------------------

J=ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,J)
CT^2(0,J)

------------------------------------------------------------------
-- By inspecting the ideal J, we see that the variety lies on a 
-- scroll of type (1,1,1,1). Hence, the corresponding point
-- must lie on B_84.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- Finally, by inspecting the ideal I, we see that the variety 
-- lies on a scroll of type (2,2,0,0). The corresponding point
-- must lie on B_84^dagger
------------------------------------------------------------------

transpose mingens I


==> anc/deg10_523456.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 523456 and shows that
-- the corresponding point lies on the B_85 and B_85 
-- components, and is a smooth point on each component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 523456 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==523456)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (89) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 88 and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_28   then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

transpose mingens monomialIdeal (sub(J,newRing(ring J,MonomialOrder=>Weights=>{3,2,2,2,1,0,2,2})))

------------------------------------------------------------------
-- By inspecting the ideal I, we see that this point must lie on
-- B_88.
------------------------------------------------------------------

transpose mingens I

------------------------------------------------------------------
-- By reinspecting the lowest order terms of the obstruction 
-- equations, we see that these are the only two possible 
-- components, and our point is a smooth point of each.
------------------------------------------------------------------

pd














==> anc/deg10_547399.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 547399 and shows that
-- the corresponding point lies on the B_85 and B_85 
-- components, and is a smooth point on each component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 547399 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==547399)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (89) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 88 and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_30   then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

transpose mingens monomialIdeal (sub(J,newRing(ring J,MonomialOrder=>Weights=>{146,149,73,107,146,101,3,163})))

------------------------------------------------------------------
-- By inspecting the ideal I, we see that this point must lie on
-- B_88.
------------------------------------------------------------------

transpose mingens I

------------------------------------------------------------------
-- By reinspecting the lowest order terms of the obstruction 
-- equations, we see that these are the only two possible 
-- components, and our point is a smooth point of each.
------------------------------------------------------------------

pd














==> anc/deg10_86711.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 86711 and shows that
-- the corresponding point lies on the B_84 and B_85 
-- components, and is a smooth point on each component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 86711 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==86711)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (86) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 84 and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_25  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

L=flatten entries mingens J
transpose leadTerm(1, mingens (sub(ideal L_{0,1,2,3,5},newRing(ring J,MonomialOrder=>Weights=>{10,0,0,10,9,10,10,0}))))

------------------------------------------------------------------
-- By inspecting the generators of I, we see that this variety 
-- lies on a scroll of type (2,1,1,0), cut out by a cubic rolled 
-- twice. After deforming the scroll to one of type (1,1,1,1), the
-- cubic can still be rolled. Hence, the corresponding point must 
-- lie on B_84.
------------------------------------------------------------------

transpose mingens I

------------------------------------------------------------------
-- By reinspecting the lowest order terms of the obstruction 
-- equations, we see that these are the only two possible 
-- components, and our point is a smooth point of each.
------------------------------------------------------------------

pd






==> anc/deg10_98325.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It analyzes the case of 98325 and shows that
-- the corresponding point lies on the B_84 and B_85 
-- components, and is a smooth point on each component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg10_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 98325 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==98325)
I=toricIdeal(polar convexHull matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (86) for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone. 
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 84 and 85.
------------------------------------------------------------------

pd=primaryDecomposition ideal  G_0
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 85
-- dimensional component
------------------------------------------------------------------

(F1,R1,G1,C1)=versalDeformation(gens I,matrix((CT^1(0,I))_1+(CT^1(0,I))_25),CT^2(0,I),SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on an 85-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- an 85-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F1,(ring F1_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- We show that the ideal J has a Groebner degeneration to our
-- "nice" Stanley-Reisner ideal. Hence, we may conclude that 
-- the 85-dimensional component is B_85
------------------------------------------------------------------

L=flatten entries mingens J
transpose leadTerm(1, mingens (sub(ideal L_{0,1,2,3,4},newRing(ring J,MonomialOrder=>Weights=>{10,0,10,0,10,10,8,11}))))

------------------------------------------------------------------
-- By inspecting the generators of I, we see that this variety 
-- lies on a scroll of type (2,1,1,0), cut out by a cubic rolled 
-- twice. After deforming the scroll to one of type (1,1,1,1), the
-- cubic can still be rolled. Hence, the corresponding point must 
-- lie on B_84.
------------------------------------------------------------------

transpose mingens I

------------------------------------------------------------------
-- By reinspecting the lowest order terms of the obstruction 
-- equations, we see that these are the only two possible 
-- components, and our point is a smooth point of each.
------------------------------------------------------------------


pd


==> anc/deg10_fanolist.m2 <==
------------------------------------------------------------------
-- This file contains a list of the vertices of the face polytopes
-- for deg 10 Gorenstein toric Fanos and a list of the 
-- corresponding grdb numbers. It is sourced by most other
-- deg10_* files.
------------------------------------------------------------------

------------------------------------------------------------------
-- "fanolist" is a list, each entry of which is a list of the vertices
-- of the face polytope of a degree 10 Gorenstein toric Fano.
------------------------------------------------------------------

fanolist={{{1, 1, 0, 1, 1, -3, 1, 1, 1, -1, -1, -1, 0, 0, 0, -2, 1, -1}, {0, 2, 0, 3, -1, -3, 0, 1, 2, -2, -1, 0, -1, 0, 1, -2, 1, -1}, {0, 0, 1, -1, -1, 1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1}}, {{1, 1, 0, 0, 1, 1, -3, -3, -2, -1, -2, -1, -1, 0, -1, 0, 1, -1, 0, 1, 1}, {0, 2, 0, 1, -1, 2, -3, -2, -2, -1, -1, 0, -2, -1, -1, 0, 1, 0, 1, 0, 1}, {0, 0, 1, 1, -1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1}}, {{1, 1, 0, 0, -1, -3, -2, -1, -2, -1, 0, -1, 0, -2, -1, 0, -1, 0, 0, 0, 0, 1}, {0, 2, 0, 3, -4, -6, -3, 0, -4, -1, 2, -2, 1, -5, -2, 1, -3, 0, -1, -1, -2, 1}, {0, 0, 1, 1, -2, -2, -1, 0, -1, 0, 1, 0, 1, -2, -1, 0, -1, 0, 0, -1, -1, 0}}, {{1, 1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 2, 0, 3, -1, 2, -4, 0, -2, 1, -1, -3, 0, -2, 1, -1, 2, 0, -2, 1, -1, 1}, {0, 0, 1, 1, 1, 1, -2, 0, -1, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, 0}}, {{1, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1}, {0, 1, 0, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 2, -2, 3, -1, 2, -2, -1, 0, 1, 0, 1, 2, -2, -1, 0, -1, 0, 1, 1, -1}}, {{1, 1, -1, -1, 0, 0, 1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, {0, 2, -2, 0, 0, 3, -2, -4, -2, -3, -1, -3, -1, 1, -2, 0, 2, -1, 1, 0, -1, 1}, {0, 0, 0, 0, 1, 1, -2, -2, -1, -1, 0, -2, -1, 0, -1, 0, 1, 0, 1, -1, -1, 0}}, {{1, 0, 1, 0, 1, -2, 0, -2, -1, -1, 0, -1, 0, -1, 0, 1, -1, 0, 1, 0, 0, 1}, {0, 1, 0, 1, -2, 1, -2, 0, 1, 0, 0, 1, 1, 0, 0, 0, -1, -1, -1, 0, -1, -1}, {0, 0, 2, -2, 2, -2, 1, -1, -1, 0, 1, -2, -1, -1, 0, 1, 0, 1, 2, -1, 0, 1}}, {{1, 0, 1, 1, -2, 0, -1, 1, -2, -1, -1, 0, -1, 0, -1, 0, 1, 0, 1, 0, 0, 1}, {0, 1, 1, 0, -2, 1, -2, 1, -1, 0, 0, 1, -1, 0, -1, 0, 1, 0, 1, -1, -1, 0}, {0, 0, 0, 2, -3, 2, -2, 3, -2, 0, -1, 1, -1, 1, -2, 0, 2, -1, 1, 0, -1, 1}}, {{1, 1, -1, -1, 0, 3, 0, 3, -3, -1, -2, 0, -1, -2, 1, 0, -1, 2, 1, 0, 2, 1}, {0, 2, -2, 0, 0, 3, 1, 4, -4, -1, -2, 1, -2, -3, 1, 0, -1, 3, 2, -1, 2, 1}, {0, 0, 0, 0, 1, 1, 1, 1, -2, -1, -1, 0, -1, -1, 0, 0, 0, 1, 1, 0, 1, 1}}, {{1, 1, 0, 0, -1, -5, -2, -3, -4, -1, -2, -3, 0, -1, -1, -2, -3, 0, -1, 1, 0, -1, 1}, {0, 3, 0, 1, -1, -9, -3, -5, -7, -1, -3, -5, 1, -1, -2, -4, -6, 0, -2, 2, -1, -3, 1}, {0, 0, 1, 1, 1, -3, 0, -1, -2, 0, -1, -2, 0, -1, 0, -1, -2, 0, -1, 0, 0, -1, 0}}, {{1, 1, -1, 1, -1, -3, 0, -1, -2, 1, 0, -1, -2, 0, 0, -1, -2, 1, 0, -1, 1, 0, 0}, {0, 2, -2, 0, 2, 0, 0, 0, 0, 1, 1, 1, 1, 2, -1, -1, -1, 0, 0, 0, 1, 1, -1}, {0, 0, 0, 2, -2, -2, 1, 0, -1, 1, 0, -1, -2, -1, 1, 0, -1, 1, 0, -1, 0, -1, 0}}, {{1, 0, 0, 2, -1, 0, -3, 0, 0, -1, -1, -1, -2, -2, 1, 1, 0, 0, -1, -1, -2, 1, 0}, {0, 1, 0, -1, 2, -3, 0, -1, -2, 0, -1, -2, 0, -1, -1, -2, 0, -1, 1, 0, 1, 0, 1}, {0, 0, 1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1}}, {{1, 0, 0, 2, -3, 3, 0, -1, -2, 1, 0, -1, 2, 1, 0, -1, -2, 1, 0, 2, 0, -1, 1}, {0, 1, 0, -1, 3, -3, -3, -1, 1, -3, -1, 1, -3, -1, -2, 0, 2, -2, 0, -2, -1, 1, -1}, {0, 0, 1, -1, 1, -2, -2, -1, 0, -2, -1, 0, -2, -1, -1, 0, 1, -1, 0, -1, 0, 1, 0}}, {{1, 0, 0, -1, 2, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 1}, {0, 1, 0, -1, -1, 2, -1, -1, -1, 0, 0, 0, 1, 1, -1, -1, -1, 0, 0, 1, -1, -1, 0}, {0, 0, 1, 2, -1, -1, -1, 0, 1, -1, 0, 1, -1, 0, -1, 0, 1, -1, 0, -1, -1, 0, -1}}, {{1, 1, 1, -1, -1, -1, -3, 0, 0, -1, -2, -2, 1, 0, 1, 0, -1, 0, -1, -2, 1, 0, 0}, {0, 2, 0, 0, 0, -2, -2, -1, 0, -1, -2, -1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0, 1}, {0, 0, 2, 0, -2, 0, -2, 1, 1, 0, -1, -1, 1, 0, 1, 0, -1, 0, -1, -2, 0, -1, -1}}, {{1, 0, 0, -3, 2, 1, -2, 4, 0, 2, -1, 1, 3, 0, 2, -1, 1, 3, -2, 0, 2, -1, 1}, {0, 1, 0, 3, -1, -2, 1, -5, -1, -3, 0, -2, -4, -1, -3, 1, -1, -3, 2, 0, -2, 1, -1}, {0, 0, 1, 1, -1, 0, 0, -3, -1, -2, 0, -1, -2, 0, -1, 0, -1, -2, 1, 0, -1, 1, 0}}, {{1, 0, 1, -1, 1, -2, 0, -2, 0, -1, -2, 0, -1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0}, {0, 1, 0, 0, -2, 1, 1, 1, -1, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0, 1, 0, 1}, {0, 0, 2, -2, 0, -2, 2, 0, -1, -1, -1, 0, 0, -1, -1, 0, 0, 0, 1, 1, 1, 1, 1}}, {{1, 0, 0, 2, 1, -1, -1, -2, -2, 0, -1, 0, -1, -2, -1, -2, 1, 0, 1, 0, -1, 0, -1}, {0, 1, 0, -1, -1, 2, -1, 2, -1, -1, -1, 0, 0, 0, 1, 1, -1, -1, 0, 0, 0, 1, 1}, {0, 0, 1, -1, -1, -1, 2, -1, 2, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 0, 1, -1, 0}}, {{1, 0, 1, 0, 1, 1, 0, 0, -2, -2, 0, 0, 1, 1, -1, -1, -1, 0, 0, 0, 1, -1, -1}, {0, 1, 0, 1, -1, -1, -1, -1, 1, 1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1}, {0, 0, 2, 1, -1, 2, 1, -2, -1, -2, -1, 0, 0, 1, -2, -1, 0, -1, 0, 1, 1, -1, 0}}, {{1, 0, 0, -2, 2, -2, -1, 0, 1, -2, -1, 0, 1, -2, -1, 0, -2, -1, -1, 0, 1, -1, 0, -1}, {0, 1, 0, 2, -2, -2, -2, -2, -2, -1, -1, -1, -1, 0, 0, 0, 1, 1, -1, -1, -1, 0, 0, 1}, {0, 0, 1, -1, -1, 3, 2, 1, 0, 2, 1, 0, -1, 1, 0, -1, 0, -1, 2, 1, 0, 1, 0, 0}}, {{1, 1, 0, 0, -1, -1, -1, -1, -1, -1, 0, 0, -1, -1, -1, -1, 0, 0, 0, 1, -1, -1, 0, 0}, {0, 2, 0, 2, -1, 1, -4, -2, 0, -1, 1, 0, 0, -1, -2, -3, 1, 0, -1, 1, -2, -3, -1, -2}, {0, 0, 1, 1, 1, 1, -2, -2, 0, -1, 0, -1, 1, 0, -1, -2, 1, 0, -1, 0, 0, -1, 0, -1}}, {{1, 0, 0, -1, 2, -2, 0, 2, -2, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0, -1, -2, 1, 0, -1}, {0, 1, 0, 2, -1, 0, -2, -2, 2, -1, 0, -1, 0, 1, 0, 1, -1, -2, -1, 0, 1, -1, 0, 1}, {0, 0, 1, -1, -1, 1, 1, -1, -1, 1, 1, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, -1, -1, -1}}, {{1, 0, 0, 2, -2, 2, 0, 1, -2, 0, -1, 0, -1, -2, -1, -2, 1, 1, 0, -1, 0, -1, -1, 1}, {0, 1, 0, -1, 2, -1, -1, -1, -1, 0, 1, -1, 0, 1, -1, 0, 0, -1, 0, 1, -1, 0, -1, -1}, {0, 0, 1, -1, 1, -2, 1, -2, 1, -1, 0, -1, 0, 1, 0, 1, -1, -1, 0, 1, 0, 1, 1, 0}}, {{1, 0, 0, 1, -1, -2, -2, 1, 1, 0, 1, 0, 1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0, -1}, {0, 1, 0, -2, 2, 3, 2, -2, -4, 0, -1, 1, -3, -1, 1, -2, 0, 2, -1, -2, 0, -3, -1, 1}, {0, 0, 1, 2, -2, -2, -1, 0, 2, -1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 1, 0, 2, 1, 0}}, {{1, 1, 0, 0, -1, -1, 1, 1, -1, -1, -1, 0, -1, 0, -1, 0, 1, -1, 0, 0, -1, 0, 1, 0}, {0, 2, 0, 2, -1, 1, -1, 1, -3, -1, 0, 1, 0, 1, -1, 0, 1, -2, -1, 0, -2, -1, 0, -2}, {0, 0, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1}}, {{1, 0, 0, 0, 1, -2, -2, -2, -2, -2, -1, -1, -1, -1, 0, 0, -1, -1, -1, -1, 0, 0, 0, 1, 0}, {0, 1, 1, -1, 0, 1, -3, 0, -1, -2, 1, 0, -1, -2, 0, -1, 1, 0, -1, -2, 1, 0, -1, 0, 0}, {0, 0, 2, -2, 2, 0, -4, -1, -2, -3, 1, 0, -1, -2, 1, 0, 0, -1, -2, -3, 1, 0, -1, 1, -1}}, {{1, 0, 0, -3, 3, 2, 0, -4, -3, -2, -1, -2, -1, 0, 1, 0, 1, 2, -2, -1, -1, 0, 1, 1, 2}, {0, 1, 0, 3, -4, -3, -1, 3, 2, 1, 0, 1, 0, -1, -2, -1, -2, -3, 2, 1, 1, 0, -1, -1, -2}, {0, 0, 1, 1, -2, -2, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, 1, 1, 0, 0, 0, -1, -1}}, {{1, 0, 0, -1, 1, 1, 0, 0, -3, -2, -1, 0, -1, 0, 1, 0, 1, -2, -1, -2, -1, 0, -1, 0, 1}, {0, 1, 0, 1, 0, -2, -2, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, 1, 1, 0, 0, 0, -1, -1, -1}, {0, 0, 1, 1, -2, 0, 1, -2, 1, 1, 0, -1, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1, 1, 0, -1}}, {{1, 0, 0, 2, 1, -2, -3, 0, -1, 2, -2, -1, -1, -2, -1, 0, 1, -1, 0, 1, 0, 1, 0, 1, 2}, {0, 1, 0, -1, 0, 2, 2, -1, 0, -3, 1, 0, 1, 1, 0, -1, -2, 1, 0, -1, -1, -2, 0, -1, -2}, {0, 0, 1, -1, -1, 1, 1, 1, -1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1}}, {{1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, -2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, -1, -1, 1, 1, 1, 0, 0, 0, -1}, {0, 0, 4, -4, -1, 5, 4, 3, 2, 1, 0, 2, 1, 0, -1, -2, -1, -2, -3, 3, 2, 1, 1, 0, -1, -2}}, {{1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 0, 0, -4, -1, -2, -3, 0, -1, -2, -3, 0, -1, -2, 0, -1, 0, -1, -2, 1, 0, -1, 1, 0}, {0, 0, 3, -2, 2, -6, 0, -2, -4, 1, -1, -3, -5, 0, -2, -4, -1, -3, 1, -1, -3, 2, 0, -2, 1, -1}}, {{1, 0, 0, 1, -1, -2, -2, -2, -2, -2, -2, -1, -1, -1, -1, 0, 0, 0, -1, -1, -1, -1, 0, 0, 0, 1}, {0, 1, 0, -2, 2, 3, -2, 2, 1, 0, -1, 1, 0, -1, -2, 0, -1, -2, 2, 1, 0, -1, 1, 0, -1, -1}, {0, 0, 1, 0, -2, -2, 3, -1, 0, 1, 2, -1, 0, 1, 2, -1, 0, 1, -1, 0, 1, 2, -1, 0, 1, 0}}, {{1, 0, 0, 2, -2, 2, -2, -1, 0, 1, -2, -1, 0, 1, -2, -1, 0, -2, -1, 1, -1, 0, 1, -1, 0, -1}, {0, 1, 0, -1, 2, -2, -2, 1, 0, -1, 1, 0, -1, -2, 0, -1, -2, -1, -2, 0, 1, 0, -1, 0, -1, -1}, {0, 0, 1, -2, 1, -3, 1, 0, -1, -2, 1, 0, -1, -2, 1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0, 1}}, {{1, 0, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, -2, 1, 1, -3, -2, -1, 0, -2, -1, 0, 1, -1, 0, 1, 0, 1, -1, 0, -1, 0, 1, 0, 1}, {0, 0, 3, -3, 0, 4, -4, -2, 0, 2, -3, -1, 1, 3, -2, 0, 2, -1, 1, -1, 1, -2, 0, 2, -1, 1}}, {{1, 0, 0, -2, 2, 1, 2, -2, -1, 0, 1, -1, 0, 1, 2, 0, 1, 2, -2, -1, 0, 1, -1, 0, 1, -1}, {0, 1, 0, 2, -1, 0, -4, 0, -1, -2, -3, 0, -1, -2, -3, 0, -1, -2, 1, 0, -1, -2, 1, 0, -1, 1}, {0, 0, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1}}, {{1, 0, 0, 2, -2, 2, -4, 0, 1, 0, -1, 1, 0, -1, -2, -3, -1, -2, -3, 1, 1, 0, -1, 0, -1, -2}, {0, 1, 0, -1, 2, -2, 2, -2, -1, 0, 1, -2, -1, 0, 1, 2, -1, 0, 1, 0, -1, 0, 1, -1, 0, 1}, {0, 0, 1, -2, 1, -3, 3, -1, -2, -1, 0, -2, -1, 0, 1, 2, 0, 1, 2, -1, -1, 0, 1, 0, 1, 2}}, {{1, 0, 0, 1, 0, -2, 1, -2, 1, 0, 0, 0, -1, -1, -1, -1, -2, -2, 1, 1, 0, 0, 0, -1, -1, -1}, {0, 1, 0, 0, 1, 1, -2, -2, -1, -2, -1, 0, -2, -1, 0, 1, -1, 0, -1, 0, -1, 0, 1, -1, 0, 1}, {0, 0, 1, -2, -2, 0, 0, 3, -1, 1, 0, -1, 2, 1, 0, -1, 2, 1, 0, -1, 1, 0, -1, 2, 1, 0}}, {{1, 0, 0, 1, 0, -2, 1, -3, 1, -2, -1, 0, -2, -1, 0, 1, -1, 0, 1, -1, 0, 1, -1, 0, 1, 1}, {0, 1, 0, 0, -1, 2, -2, 2, -2, 1, 0, -1, 1, 0, -1, -2, 0, -1, -2, 1, 0, -1, 1, 0, -1, -1}, {0, 0, 1, -1, 1, 1, 0, 1, -3, 0, -1, -2, 1, 0, -1, -2, 1, 0, -1, 0, -1, -2, 1, 0, -1, 0}}, {{1, 0, 0, -1, 2, 0, -2, 0, -2, 2, -1, -2, -1, 0, 1, -1, 0, 1, -1, 0, 1, -1, 0, 1, 2, 1}, {0, 1, 0, 1, -1, -1, 1, 1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1}, {0, 0, 1, 1, -1, 1, 1, -1, 1, -3, 0, 1, 0, -1, -2, 1, 0, -1, 0, -1, -2, 1, 0, -1, -2, 0}}, {{1, 0, 1, 1, 0, -1, -4, 0, -2, -1, 0, 1, -3, -2, -1, 0, -3, -2, -1, 0, 1, -1, 0, 1, -2, -1, 0}, {0, 1, -2, 0, 1, -2, 1, -2, -1, -1, -1, -1, 0, 0, 0, 0, 1, 1, 1, -1, -1, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 2, 2, -2, -2, -1, -2, -1, 0, 1, -2, -1, 0, 1, -1, 0, 1, -1, 0, -1, 0, 1, -1, 0, 1}}, {{1, 0, 0, -2, 0, -3, 3, 0, -2, -1, -2, -1, 0, 1, -1, 0, 1, 2, 1, 2, -1, 0, -1, 0, 1, 1, 2}, {0, 1, 0, 2, -1, 2, -4, -1, 1, 0, 1, 0, -1, -2, 0, -1, -2, -3, -2, -3, 1, 0, 1, 0, -1, -1, -2}, {0, 0, 1, 1, 1, 1, -2, -2, 0, -1, 1, 0, -1, -2, 1, 0, -1, -2, 0, -1, 0, -1, 1, 0, -1, 0, -1}}, {{1, 0, 0, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, -1, 0, -1, 2, -3, 2, 0, 1, -2, -1, 0, 1, 2, -2, -1, 0, 1, -1, 0, 1, -2, -1, 0, 1}, {0, 0, 1, 0, -1, 2, -1, 2, -3, 1, 0, 2, 1, 0, -1, -2, 1, 0, -1, -2, 1, 0, -1, 1, 0, -1, -2}}, {{1, 0, 0, -5, -4, -3, -2, -1, -4, -3, -2, -1, 0, -3, -2, -1, 0, -2, -1, 0, -1, 0, -2, -1, 0, -1, 0, 0}, {0, 1, 1, -4, -3, -2, -1, 0, -3, -2, -1, 0, 1, -2, -1, 0, 1, -1, 0, 1, 0, 1, -2, -1, 0, -1, 0, 0}, {0, 0, 5, -10, -7, -4, -1, 2, -8, -5, -2, 1, 4, -6, -3, 0, 3, -4, -1, 2, -2, 1, -5, -2, 1, -3, 0, -1}}, {{1, 0, 0, 1, -2, -2, -2, -2, -2, -2, -2, -1, -1, -1, -1, -1, 0, 0, 0, -1, -1, -1, -1, -1, 0, 0, 0, 0}, {0, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 2, -1, 2, -4, 1, 0, -1, -2, -3, 1, 0, -1, -2, -3, 0, -1, -2, 2, 1, 0, -1, -2, 1, 0, -1, 1}}, {{1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, -2, -2, 1, 1, -2, -1, -1, -1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0, 1, 1}, {0, 0, 3, -4, -2, 4, -1, -3, -3, -2, -1, 0, -2, -1, 0, 1, 2, 0, 1, 2, 3, -2, -1, -1, 0, 1, 1, 2}}, {{1, 0, 0, 0, -2, 2, -4, 2, -3, -2, -1, 0, 1, -3, -2, -1, 0, 1, -1, -2, -1, 0, 1, 2, -1, 0, 1, 1}, {0, 1, 0, 0, 2, -2, 2, -4, 1, 0, -1, -2, -3, 2, 1, 0, -1, -2, 1, 1, 0, -1, -2, -3, 1, 0, -1, -1}, {0, 0, 1, -1, -1, 1, -3, 3, -2, -1, 0, 1, 2, -2, -1, 0, 1, 2, 0, -2, -1, 0, 1, 2, -1, 0, 1, 0}}, {{1, 0, 0, -1, -2, 0, 3, -2, -1, -2, -1, 0, 1, -2, -1, 0, 1, 2, -1, 0, 1, 2, -1, 0, 1, -1, 0, 1, 2}, {0, 1, 0, 1, 1, 1, -2, -2, 1, 0, 0, 0, 0, -1, -1, -1, -1, -1, -2, -2, -2, -2, 0, 0, 0, -1, -1, -1, -1}, {0, 0, 1, 1, 1, -1, -4, 1, 0, 1, 0, -1, -2, 1, 0, -1, -2, -3, 0, -1, -2, -3, 1, 0, -1, 1, 0, -1, -2}}, {{1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 1, 0, 1, -4, 0, -1, -2, -3, 1, 0, -1, -2, -3, 1, 0, -1, -2, 1, 0, -1, 0, -1, -2, 1, 0, -1, 0}, {0, 0, 2, -1, -2, 3, -2, 2, 1, 0, -1, 2, 1, 0, -1, -2, 1, 0, -1, -2, 0, -1, -2, 1, 0, -1, 1, 0, -1, -1}}, {{1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 1, 1, -2, -2, 1, 1, 1, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -2, -2, -2, 1, 0, 0, 0, -1, -1, -1}, {0, 0, 2, 3, -1, -4, 0, 2, 1, 0, 2, 1, 0, -1, -2, 1, 0, -1, -2, -3, -1, -2, -3, 1, 1, 0, -1, 0, -1, -2}}, {{1, 1, 1, -1, -7, -2, -3, -4, -5, -6, 0, -1, -2, -3, -4, -5, 0, -1, -2, -3, 1, 0, -1, 0, -1, -2, -3, 1, 0, -1, 1}, {0, 2, 0, -2, -2, -2, -2, -2, -2, -2, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 1, 1, 1, -1, -1, -1, -1, 0, 0, 0, 1}, {0, 0, 2, 2, -4, 1, 0, -1, -2, -3, 2, 1, 0, -1, -2, -3, 1, 0, -1, -2, 1, 0, -1, 1, 0, -1, -2, 1, 0, -1, 0}}, {{1, 1, 1, -1, -1, -5, 0, -2, -1, 0, 1, -3, -2, -1, 0, -4, -3, -2, -1, 0, -4, -3, -2, 0, 1, -1, 0, 1, -2, -1, 0}, {0, 2, 0, 2, -2, -2, -1, -2, -1, 0, 1, -2, -1, 0, 1, -2, -1, 0, 1, 2, -1, 0, 1, -1, 0, -1, 0, 1, -1, 0, 1}, {0, 0, 2, -2, 2, -2, 2, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1, -1, -2, -2, -2, 1, 1, 0, 0, 0, -1, -1, -1}}, {{1, 0, 0, 1, 1, -2, -2, -2, -2, -2, -2, -2, -2, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, -1, -1, -1, -1, -1, 0, 0, 0}, {0, 1, 0, -1, 0, -4, 3, 2, 1, 0, -1, -2, -3, 2, 1, 0, -1, -2, -3, 1, 0, -1, -2, 2, 1, 0, -1, -2, 1, 0, -1}, {0, 0, 1, 0, -1, 3, -4, -3, -2, -1, 0, 1, 2, -3, -2, -1, 0, 1, 2, -2, -1, 0, 1, -2, -1, 0, 1, 2, -1, 0, 1}}, {{1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, -1, 2, 2, -4, 0, 1, -2, -1, 0, 1, 2, -3, -2, -1, 0, 1, 2, -3, -2, -1, 0, 1, -1, 0, 1, -2, -1, 0, 1}, {0, 0, 1, 2, -1, -4, 2, 1, 0, 2, 1, 0, -1, -2, 2, 1, 0, -1, -2, -3, 1, 0, -1, -2, -3, 1, 0, -1, 1, 0, -1, -2}}, {{1, 0, 0, -2, 3, -5, -4, -3, -2, -1, 0, 1, 2, -4, -3, -2, -1, 0, 1, 2, -3, -2, -1, 0, 1, -1, -2, -1, 0, 1, 2, -1, 0, 1}, {0, 1, 0, 2, -6, 2, 1, 0, -1, -2, -3, -4, -5, 2, 1, 0, -1, -2, -3, -4, 2, 1, 0, -1, -2, 1, 1, 0, -1, -2, -3, 1, 0, -1}, {0, 0, 1, -1, 4, -4, -3, -2, -1, 0, 1, 2, 3, -3, -2, -1, 0, 1, 2, 3, -2, -1, 0, 1, 2, 0, -2, -1, 0, 1, 2, -1, 0, 1}}}


------------------------------------------------------------------
-- The list "grdblist" records the GRDB ID for each entry in 
-- the list "fanolist"
------------------------------------------------------------------

grdblist={528558, 294041, 523456, 442714, 283511, 283519, 282264, 98325, 98326, 522702, 522324, 439394, 439399, 437961, 438025, 275510, 274167, 86711, 566718, 522075, 269340, 78248, 78175, 78330, 560035, 435180, 264850, 72114, 555254, 521210, 521212, 433689, 433642, 433633, 261697, 261648, 260631, 68371, 551994, 432671, 259464, 65832, 547399, 520706, 431891, 258031, 257095, 431005, 431051, 544439, 520319, 430778, 430676, 520191}



==> anc/deg10_nonsmoothing-84.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to Section 3.3.
-- The calculations show that B_84^dagger 
-- is a non-smoothing component of the  
-- Hilbert schemes H_10. 
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
------------------------------------------------------------------

restart
needsPackage "VersalDeformations"

------------------------------------------------------------------
-- We construct the 
-- ideal I of a variety on the component B_88^dagger:
-- a sufficiently general cubic rolled twice on a scroll of type
-- (2,2,0 0)
------------------------------------------------------------------

R=QQ[x_0..x_2,y_0..y_2,z_0,z_1]
M=matrix {{x_0,x_1,y_0,y_1},{x_1,x_2,y_1,y_2}}
f1=x_0*x_2^2-y_0*z_0*z_1+x_1*y_1*z_1+x_0*x_0*x_1+x_0*z_0^2+x_0*z_1^2
f2=x_1*x_2^2-y_1*z_0*z_1+x_2*y_1*z_1+x_0*x_1*x_1+x_1*z_0^2+x_1*z_1^2
f3=x_2*x_2^2-y_2*z_0*z_1+x_2*y_2*z_1+x_1*x_1*x_1+x_2*z_0^2+x_2*z_1^2
I=minors(2,M)+ideal{f1,f2,f3}

------------------------------------------------------------------
-- The tangent space dimension of the Hilbert scheme at this 
-- point is 84. T^1 has dimension 21.
------------------------------------------------------------------

numgens source normalMatrix(0,I)
numgens source (CT^1(0, I))

------------------------------------------------------------------
-- We now construct all first-order deformations coming from 
-- rolling factors
------------------------------------------------------------------

L=select(flatten entries basis(3,R),i-> isSubset(ideal i,(ideal(x_0,x_1,y_0,y_1))^2))
roll=f->(if f%x_0==0 then x_1*(f//x_0) else if f%x_1==0 then x_2*(f//x_1) else if f%y_0==0 then y_1*(f//y_0) else if f%y_1==0 then y_2*(f//y_1))
LL=apply(L,i->{i, roll i, roll roll i})
nd=transpose matrix apply(LL,i->toList(6:x_1^2-x_0*x_2)|i)

------------------------------------------------------------------
-- Modding out by trivial deformations, this lives us with 21
-- dimensions, hence all of T^1. Since rolling factor deformations
-- are unobstructed, we conclude that we have a 84-dimensional
-- non-smoothing component of H_10.
------------------------------------------------------------------

S=R/I
numgens source basis(0,((image substitute(nd,S)))/((image transpose substitute(jacobian I,S))))





==> anc/deg10_nonsmoothing-88.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to Section 3.3.
-- The calculations show that B_88^dagger is a 
-- non-smoothing component of the  
-- Hilbert schemes H_10.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
------------------------------------------------------------------

restart
needsPackage "VersalDeformations"

------------------------------------------------------------------
-- We construct the 
-- ideal I of a variety on the component B_88^dagger:
------------------------------------------------------------------

R=QQ[x0,x1,x2,y0,y1,y2,z1,z2]
M=matrix {{x0,y2,y1},{y2,x1,y0},{y1,y0,x2}}
I= ideal mingens (minors(2,M)+ideal {z1*z2*y1+x0^2*y2+z1^2*x0,z1*z2*y0+x0^2*x1+z1^2*y2,z1*z2*x2+x0^2*y0+z1^2*y1})

------------------------------------------------------------------
-- I has the requisite Hilbert polynomial to be a point in H_10
------------------------------------------------------------------

hilbertPolynomial I

------------------------------------------------------------------
-- The tangent space dimension of the Hilbert scheme at this 
-- point is 88. T^1 has dimension 27.
------------------------------------------------------------------

numgens source normalMatrix(0,I)
numgens source (CT^1(0, I))



------------------------------------------------------------------
-- We now construct all first-order deformations coming from 
-- perturbing the quadrics g_i (see 3.3 for notation)
------------------------------------------------------------------
 
L=flatten entries (basis(2,R))
LL=apply(L,i->apply({y2,y1,x0},j->i*j))|apply(L,i->apply({x1,y0,y2},j->i*j))|apply(L,i->apply({y0,x2,y1},j->i*j))
nd=transpose matrix apply(LL,i->toList(6:x0*x1-y2^2)|i)

------------------------------------------------------------------
-- Modding out by trivial deformations, this lives us with 27
-- dimensions, hence all of T^1
------------------------------------------------------------------

S=R/I
t1= ambient basis(0,((image substitute(nd,S)))/((image transpose substitute(jacobian I,S))))
numgens source t1

------------------------------------------------------------------
-- We now construct the versal deformation of our variety. It has
-- smooth base space, so the Hilbert scheme at this point is 
-- smooth of dimension 88, i.e. our point lies on an 88-dim
-- component.
------------------------------------------------------------------

(F,R,G,C)=versalDeformation(gens I,t1,CT^2(0,I),HighestOrder=>10,Verbose=>4);
sum G

------------------------------------------------------------------
-- If we inspect the versal family, we see that only the cubics
-- are perturbed. Hence, a general element of this family
-- cannot be smooth, so we have identified an 88-dimensional
-- non-smoothing component of H_10.
------------------------------------------------------------------

transpose leadTerm sum F





==> anc/deg10_special-triangulations.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 5.1. It goes through the list of degree 10 Gorenstein 
-- toric Fanos, doing the following:
-- ** Calculates their moment polytopes
-- ** Calculates all unimodular regular triangulations of these
--    polytopes
-- ** Determines which of the polytopes have a "nice" 
--    triangulation
-- For those varieties with "nice" triangulations,
-- we may conclude that the corresponding point of the Hilbert 
-- scheme is smooth and lies on the B_85 component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg10_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 10 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "Polyhedra" 
load "aux_triangulations.m2"
load "deg10_fanolist.m2" 

------------------------------------------------------------------
-- We now produce a list of the face and moment polytopes
------------------------------------------------------------------

facelist=apply(fanolist,L->convexHull matrix L);
momentlist=apply(facelist,P->(<< "." << flush; polar P));

------------------------------------------------------------------
-- For each moment polytope, we use TOPCOM to calculate all 
-- regular triangulations and store the information in the list 
-- "trilist". Each entry of "trilist" is a list of pairs 
-- corresponding to triangulations. The first entry in the pair 
-- records a weight vector giving the triangulation, and the 
-- second entry is a list of the simplices in the triangulation.
------------------------------------------------------------------

trilist=apply(momentlist,P->triangulations P);

------------------------------------------------------------------
-- For each triangulation in "trilist", we calculate the 
-- number of maximal simplices in which each vertex appears and 
-- record this in "valencylist". We use this to record in
-- "speciallist" exactly which polytopes have the desired nice
-- triangulation.
------------------------------------------------------------------

valencylist=apply(trilist,L->apply(L,T->valencies T#1));
speciallist=positions(valencylist,L->any(L,v->sort v=={4,4,4,4,4,5,5,10}))

------------------------------------------------------------------
-- We now find the positions of those polytopes not having
-- the nice triangulation, and print their GRDB IDs.
-- For all other cases, we now know that the corresponding point
-- of the Hilbert scheme lies on B_85.
------------------------------------------------------------------

exceptlist=select(toList(0..#fanolist-1),i->not member(i,speciallist))
print grdblist_exceptlist









==> anc/deg12_146786.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 146786 and shows that
-- the corresponding point is a smooth point on B_96.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 146786 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==146786)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (96) and obstruction 
-- space for this point
-- on the Hilbert scheme. It is unobstructed, hence a smooth point
-- on a 96 dimensional component.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
CT^2(0,gens I)

------------------------------------------------------------------
-- By inspecting the generators of I, we see that this variety 
-- lies on a scroll of type (2,1,1,1), and hence must lie on
-- B_96
------------------------------------------------------------------

transpose mingens I



==> anc/deg12_147467.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 147467 and shows that
-- the corresponding point lies on B_96 and B_98, but not
-- B_99, B_99^dagger, or B_97.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 147467 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==147467)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)
------------------------------------------------------------------
-- We calculate the tangent space dimension for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);
G

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 98, 97, and 96. Hence, our point cannot lie on B_99
-- or B_99^dagger.
------------------------------------------------------------------

pd=primaryDecomposition ideal sum G
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 96
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_2  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on a 96-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- a 96-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- By inspecting this ideal, we see that the variety lies on a
-- scroll of type (2,1,1,1), hence the point lies on B_96.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 98
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_2 or g==B_20  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on a 98-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- a 98-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- This ideal has a Groebner degeneration to the Stanley-Reisner
-- ideal of T_8*Delta_0, hence must lie on B_98.
------------------------------------------------------------------

K= monomialIdeal sub( J,QQ[gens ring J,MonomialOrder=>{Weights=>{136,108,122,99,105,0,204,136,116}}]) --squarefree and not too bad

------------------------------------------------------------------
-- By Proposition 7.3, we conclude that our toric variety does
-- not lie on B_97
------------------------------------------------------------------


==> anc/deg12_321879.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 321879 and shows that
-- the corresponding point lies on B_97, B_98, and B_99,  but not
-- B_96 or B_99^dagger.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 321879 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==321879)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension  for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);
G


------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 99, 98, 98, 98, 97, 97, and 97. We will show that the point 
-- lies on B_98, B_99, and B_97. This will imply that we do not
-- lie on B_99^dagger.
------------------------------------------------------------------

pd=primaryDecomposition ideal G_1
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family:
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_23  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 we arrive at a 
-- deformation of our original variety. This has a Groebner
-- degeneration to the bipyramid. Hence, if we can show that
-- our new variety lies on 97, 98, and 99 dim components, then
-- we can conclude that our original variety lies on 
-- B_97, B_98, and B_99.
------------------------------------------------------------------

J= ideal mingens ideal sub(sum F2,(ring F2_0)_0=>1)
JH= ideal (flatten entries mingens J)_(toList(1..9)) --first equation is relative hypersurface
dim JH
K= monomialIdeal sub(JH,QQ[gens ring J,MonomialOrder=>{Weights=>{0,13,11,10,10,11,9,10,0}}])

------------------------------------------------------------------
-- We now calculate the low order terms of the obstruction
-- equations for this new variety. They cut out a scheme with 
-- component dimensions 97, 98, 98, and 99.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,J)
(F3,R3,G3,C3)=versalDeformation(gens J,CT^1(0,gens J),CT^2(0,gens J),Verbose=>4,HighestOrder=>3,SmartLift=>false);
pd1=primaryDecomposition ideal G3_0;
pd1
apply(pd1,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family onto the 99-dim component:
------------------------------------------------------------------

A=(coefficientRing ring F3_0)[s];
B=ring F3_0;
sublist=apply(gens B,g->(if g==B_12 or g==B_11  then return g=>s;g=>0));
F1=apply(F3,f->sub(f,sublist));
R1=apply(R3,f->sub(f,sublist));
G1=apply(G3,f->sub(f,sublist));
C1=apply(C3,f->sub(f,sublist));
(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on a 99-dimensional component
-- of the Hilbert scheme, hence B_99.
------------------------------------------------------------------

J1=ideal sub(sum F2,A_0=>2)
numgens source normalMatrix(0,mingens J1) 
CT^2(0,mingens J1) 

------------------------------------------------------------------
-- We now create a one-parameter family onto the 97-dim component:
------------------------------------------------------------------

pd1
A=(coefficientRing ring F3_0)[s];
B=ring F3_0;
sublist=apply(gens B,g->(if g==B_10 or g==B_11 then return g=>s; if g==B_12 or g==B_7 then return g=>-s;g=>0));
F1=apply(F3,f->sub(f,sublist));
R1=apply(R3,f->sub(f,sublist));
G1=apply(G3,f->sub(f,sublist));
C1=apply(C3,f->sub(f,sublist));
(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- the tangent space, we see that a general element 
-- of this family is a smooth point on a 97-dimensional component
-- of the Hilbert scheme, hence B_97.
------------------------------------------------------------------

J1=ideal sub(sum F2,A_0=>2)
numgens source normalMatrix(0,mingens J1) 

------------------------------------------------------------------
-- We furthermore conclude that this point lies on B_98. Indeed,
-- by Theorem 6.2, there can be at most one component of dim
-- 97 respectively 99 in the tangent cone, and we have identified
-- them.
-- Hence, the appearance of the dim 98 components
-- in the obstruction equations implies it also lies on B_98.
------------------------------------------------------------------

------------------------------------------------------------------
-- Finally, by inspection of the original equations, we see that
-- our variety lies on a scroll of type (3,2,0,0), cut out by
-- a cubic rolled three times. There is no deformation of this 
-- scroll to one of type (2,1,1,1) which allows the cubic to still
-- be rolled. Hence, the point cannot lie on B_96.
------------------------------------------------------------------

transpose mingens I



==> anc/deg12_444999.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 444999 and shows that
-- the corresponding point is a smooth point on B_96.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 444999 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==444999)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (96) and obstruction 
-- space for this point
-- on the Hilbert scheme. It is unobstructed, hence a smooth point
-- on a 96 dimensional component.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
CT^2(0,gens I)

------------------------------------------------------------------
-- By inspecting the generators of I, we see that this variety 
-- lies on a scroll of type (2,1,1,1), and hence must lie on
-- B_96
------------------------------------------------------------------

transpose mingens I



==> anc/deg12_446913.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 446913 and shows that
-- the corresponding point lies on B_96 and B_98, but not
-- B_99, B_99^dagger, or B_97.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 446913 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==446913)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)
------------------------------------------------------------------
-- We calculate the tangent space dimension for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);
G

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 98, 97, and 96. Hence, our point cannot lie on B_99
-- or B_99^dagger.
------------------------------------------------------------------

pd=primaryDecomposition ideal sum G
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 96
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_2  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on a 96-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- a 96-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- By inspecting this ideal, we see that the variety lies on a
-- scroll of type (2,1,1,1), hence the point lies on B_96.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 98
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_21  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on a 98-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- a 98-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- This ideal has a Groebner degeneration to the Stanley-Reisner
-- ideal of T_8*Delta_0, hence must lie on B_98.
------------------------------------------------------------------

K= monomialIdeal sub( J,QQ[gens ring J,MonomialOrder=>{Weights=>{161,130,120,227,181,156,0,200,121}}]) --squarefree and not too bad

------------------------------------------------------------------
-- By a modified version of Proposition 7.3, we conclude that our 
-- toric variety does not lie on B_97.
------------------------------------------------------------------


==> anc/deg12_524375.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 524375 and shows that
-- the corresponding point lies on B_97, B_98, and B_99,  but not
-- B_96 or B_99^dagger.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 524375 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==524375)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension  for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);
G

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 99, 98, 98, 98, 97, 97, and 97. We will show that the point 
-- lies on B_98, B_99, and B_97. This will imply that we do not
-- lie on B_99^dagger.
------------------------------------------------------------------

pd=primaryDecomposition ideal G_1
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family:
------------------------------------------------------------------
pd
A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_24 then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 we arrive at a 
-- deformation of our original variety. This has a Groebner
-- degeneration to the bipyramid. Hence, if we can show that
-- our new variety lies on 97, 98, and 99 dim components, then
-- we can conclude that our original variety lies on 
-- B_97, B_98, and B_99.
------------------------------------------------------------------

J= ideal mingens ideal sub(sum F2,(ring F2_0)_0=>1)
LD=drop(flatten entries mingens J,1);
dim ideal LD --first gen of mingen J was hypersurface
K= monomialIdeal sub(ideal LD,QQ[gens ring J,MonomialOrder=>{Weights=>{0,10,9,10,12,10,9,12,0}}])

------------------------------------------------------------------
-- We now calculate the low order terms of the obstruction
-- equations for this new variety. They cut out a scheme with 
-- component dimensions 97, 98, 98, and 99.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,J)
(F3,R3,G3,C3)=versalDeformation(gens J,CT^1(0,gens J),CT^2(0,gens J),Verbose=>4,HighestOrder=>3,SmartLift=>false);
pd1=primaryDecomposition ideal G3_0;
pd1
apply(pd1,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family onto the 99-dim component:
------------------------------------------------------------------

pd1
A=(coefficientRing ring F3_0)[s];
B=ring F3_0;
sublist=apply(gens B,g->(if g==B_22 or g==B_9  then return g=>s;g=>0));
F1=apply(F3,f->sub(f,sublist));
R1=apply(R3,f->sub(f,sublist));
G1=apply(G3,f->sub(f,sublist));
C1=apply(C3,f->sub(f,sublist));
(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- By deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on a 99-dimensional component
-- of the Hilbert scheme, hence B_99.
------------------------------------------------------------------

J1=ideal sub(sum F2,A_0=>2)
numgens source normalMatrix(0,mingens J1) 
CT^2(0,J1) 

------------------------------------------------------------------
-- We now create a one-parameter family onto the 97-dim component:
------------------------------------------------------------------

pd1
A=(coefficientRing ring F3_0)[s];
B=ring F3_0;
sublist=apply(gens B,g->(if g==B_13 or g==B_14 then return g=>s;g=>0));
F1=apply(F3,f->sub(f,sublist));
R1=apply(R3,f->sub(f,sublist));
G1=apply(G3,f->sub(f,sublist));
C1=apply(C3,f->sub(f,sublist));
(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- the tangent space, we see that a general element 
-- of this family is a smooth point on a 97-dimensional component
-- of the Hilbert scheme, hence B_97.
------------------------------------------------------------------

J1=ideal sub(sum F2,A_0=>2)
numgens source normalMatrix(0,mingens J1) 

------------------------------------------------------------------
-- We furthermore conclude that this point lies on B_98. Indeed,
-- by Theorem 6.2, there can be at most one component of dim
-- 97 respectively 99 in the tangent cone, and we have identified
-- them.
-- Hence, the appearance of the dim 98 components
-- in the obstruction equations implies it also lies on B_98.
------------------------------------------------------------------

------------------------------------------------------------------
-- Finally, by inspection of the original equations, we see that
-- our variety lies on a scroll of type (3,2,0,0), cut out by
-- a cubic rolled three times. There is no deformation of this 
-- scroll to one of type (2,1,1,1) which allows the cubic to still
-- be rolled. Hence, the point cannot lie on B_96.
------------------------------------------------------------------

transpose mingens I



==> anc/deg12_544855.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 544855 and shows that
-- the corresponding point is a smooth point on B_96.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 544855 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==544855)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension (96) and obstruction 
-- space for this point
-- on the Hilbert scheme. It is unobstructed, hence a smooth point
-- on a 96 dimensional component.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
CT^2(0,gens I)

------------------------------------------------------------------
-- By inspecting the generators of I, we see that this variety 
-- lies on a scroll of type (2,1,1,1), and hence must lie on
-- B_96
------------------------------------------------------------------

transpose mingens I



==> anc/deg12_544886.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 544886 and shows that
-- the corresponding point lies on B_96 and B_98, but not
-- B_99, B_99^dagger, or B_97.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 544886 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==544886)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);
G
lt={G_0^{0},G_0^{1},G_1^{2},G_0^{3},G_0^{4}}

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 98, 97, 97, 96, and 95. Hence, our point cannot lie on B_99
-- or B_99^dagger.
------------------------------------------------------------------

pd=primaryDecomposition ideal lt
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto a 96
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_3  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on a 96-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- a 96-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- By inspecting this ideal, we see that the variety lies on a
-- scroll of type (2,1,1,1), hence the point lies on B_96.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 98
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_23  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on a 98-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- a 98-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- This ideal has a Groebner degeneration to the Stanley-Reisner
-- ideal of T_8*Delta_0, hence must lie on B_98.
------------------------------------------------------------------

K= monomialIdeal sub( J,QQ[gens ring J,MonomialOrder=>{Weights=>{495,141,321,413,246,178,0,402,198}}]) --squarefree and not too bad

------------------------------------------------------------------
-- By a modified version of Proposition 7.3, we conclude that our 
-- toric variety does not lie on B_97.
------------------------------------------------------------------


==> anc/deg12_544887.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 544887 and shows that
-- the corresponding point lies on B_96, B_97, B_98, but not
-- B_99 or B_99^dagger.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 544887 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==544887)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)
------------------------------------------------------------------
-- We calculate the tangent space dimension for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone, which we record in "lt"
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);
G
lt={G_0^{0},G_1^{1},G_0^{2},G_0^{3},G_1^{4}}

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 98, 97, 97, 96, and 95. Hence, our point cannot lie on B_99
-- or B_99^dagger
------------------------------------------------------------------

pd=primaryDecomposition ideal lt
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family deforming onto the 96
-- dimensional component by restricting our original order 3 
-- versal family.
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_15  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- tangent and obstruction spaces, we see that a general element 
-- of this family is a smooth point on a 96-dimensional component
-- of the Hilbert scheme. Hence, our original point must lie on 
-- a 96-dimensional component.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,gens J)
CT^2(0,gens J)

------------------------------------------------------------------
-- By inspecting this ideal, we see that the variety lies on a
-- scroll of type (2,1,1,1), hence the point lies on B_96.
------------------------------------------------------------------

transpose mingens J

------------------------------------------------------------------
-- For the other comonents, we now create a different 
-- one-parameter family:
------------------------------------------------------------------

A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_21  then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and taking a 
-- suitable Groebner degeneration, we see that we
-- have deformed to something which degenerates to X_bp. If we 
-- can show that this new variety sits on 97 and 98-dim components
-- then we know they must be B_97 and B_98.
------------------------------------------------------------------

J= ideal sub(sum F2,(ring F2_0)_0=>1)
JH= ideal (flatten entries mingens J)_(toList(1..9)) --first equation is relative hypersurface
dim JH==dim J+1
K= monomialIdeal sub(JH,QQ[gens ring J,MonomialOrder=>{Weights=>{634,660,361,373,696,0,323,883,273}}])

------------------------------------------------------------------
-- To show that the variety defined by J sits on 97 and 98 dim 
-- components, we compute the lowest order terms of the 
-- obstruction equations, which give 97 and 98-dim components.
------------------------------------------------------------------

numgens source normalMatrix(0,J)
(F3,R3,G3,C3)=versalDeformation(gens J,CT^1(0,gens J),CT^2(0,gens J),Verbose=>4,HighestOrder=>3,SmartLift=>false);
pd1=primaryDecomposition ideal G3_0

------------------------------------------------------------------
-- For the other comonents, we create a different 
-- one-parameter family deforming onto the 98-dim component:
------------------------------------------------------------------

A=(coefficientRing ring F3_0)[s]
B=ring F3_0
sublist=apply(gens ring F3_0,g->(if  g==B_19  then return g=>s;g=>0))
F1=apply(F3,f->sub(f,sublist));
R1=apply(R3,f->sub(f,sublist));
G1=apply(G3,f->sub(f,sublist));
C1=apply(C3,f->sub(f,sublist));
(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);


------------------------------------------------------------------
-- Setting the deformation parameter to 1 and calculating
-- tangent and obstruction spaces, we see that we have deformed
-- onto a 98 dim component, which must be B_98. But this implies
-- that the variety defined by J must also lie on B_97, since
-- otherwise it would have been unobstructed (the 98 dim component
-- of its tangent cone was smooth.
------------------------------------------------------------------

J1=ideal sub(sum F2,(ring F2_0)_0=>1)
numgens source normalMatrix(0,J1)
CT^2(0,J1)





==> anc/deg12_547426.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 547426 and shows that
-- the corresponding point lies on B_97, B_98, B_99, and B_99^dagger
-- but not B_96.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 547426 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==547426)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)

------------------------------------------------------------------
-- We calculate the tangent space dimension  for this point
-- on the Hilbert scheme. We then calculate the versal deformation
-- up to order 3 to get the lowest order equations of the tangent 
-- cone.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,gens I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),Verbose=>4,HighestOrder=>3,SmartLift=>false);
G

------------------------------------------------------------------
-- Primary decomosition of the scheme cut out by the lowest order
-- equations of the tangent cone yields components of dimensions
-- 99, 99, 98, 98, 98, 97, 97, 97, 95, and 95. 
------------------------------------------------------------------

pd=primaryDecomposition ideal sum G
apply(pd,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family:
------------------------------------------------------------------
pd
A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_26 then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 we arrive at a 
-- deformation of our original variety. This has a Groebner
-- degeneration to the bipyramid. Hence, if we can show that
-- our new variety lies on 97, 98, and 99 dim components, then
-- we can conclude that our original variety lies on 
-- B_97, B_98, and B_99.
------------------------------------------------------------------

J= ideal mingens ideal sub(sum F2,(ring F2_0)_0=>1)
LD=ideal drop(flatten entries mingens J,1)
dim LD--first equation was relative hypersurface
K=monomialIdeal sub(LD,QQ[gens ring J,MonomialOrder=>{Weights=>{0,15,11,10,10,15,10,0,0}}])

------------------------------------------------------------------
-- We now calculate the low order terms of the obstruction
-- equations for this new variety. They cut out a scheme with 
-- component dimensions 97, 98, 98, and 99.
------------------------------------------------------------------

t1=numgens source normalMatrix(0,J)
(F3,R3,G3,C3)=versalDeformation(gens J,CT^1(0,gens J),CT^2(0,gens J),Verbose=>4,HighestOrder=>3,SmartLift=>false);
pd1=primaryDecomposition ideal G3_0;
pd1
apply(pd1,j->t1-codim j)

------------------------------------------------------------------
-- We now create a one-parameter family onto the 99-dim component:
------------------------------------------------------------------

A=(coefficientRing ring F3_0)[s];
B=ring F3_0;
sublist=apply(gens B,g->(if g==B_22 or g==B_23  then return g=>s;g=>0));
F1=apply(F3,f->sub(f,sublist));
R1=apply(R3,f->sub(f,sublist));
G1=apply(G3,f->sub(f,sublist));
C1=apply(C3,f->sub(f,sublist));
(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- We set the deformation parameter equal to 1.
-- The first equation is a relative hypersurface. We deform the 
-- ambient variety further, so it becomes rigid:
------------------------------------------------------------------

J1=ideal sub(sum F2,A_0=>1)
JJ1=ideal drop(flatten entries mingens J1,1);
dim JJ1 
(F5,R5,G5,C5)=versalDeformation(gens JJ1,(CT^1(0,JJ1)),CT^2(0,JJ1),Verbose=>4);
A1=ring F5_0
JJ2=ideal sub(sum F5,{A1_0=>1,A1_1=>1})
numgens source CT^1(0,JJ2) 

------------------------------------------------------------------
-- Our relative hypersurface's deformations now all come from
-- deforming the hypersurface, hence it is unobstructed.
------------------------------------------------------------------

J2=(ideal J1_0)+JJ2;
LL=flatten entries (basis(2,ring J2));
nd=transpose matrix apply(LL,i->{i}|toList(9:J2_4));
S=ring J2/J2;
numgens source ambient basis(0,((image substitute(nd,S)))/((image transpose substitute(jacobian J2,S))))
numgens source CT^1(0,J2) 

------------------------------------------------------------------
-- Its tangent space dimension is 99, hence we must lie on B_99
------------------------------------------------------------------

numgens source normalMatrix(0,mingens J2) 

------------------------------------------------------------------
-- We now create a one-parameter family onto the 97-dim component:
------------------------------------------------------------------

pd1
A=(coefficientRing ring F3_0)[s];
B=ring F3_0;
sublist=apply(gens B,g->(if g==B_12 or g==B_14 then return g=>s;g=>0));
F1=apply(F3,f->sub(f,sublist));
R1=apply(R3,f->sub(f,sublist));
G1=apply(G3,f->sub(f,sublist));
C1=apply(C3,f->sub(f,sublist));
(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and computing
-- the tangent space, we see that a general element 
-- of this family is a smooth point on a 97-dimensional component
-- of the Hilbert scheme, hence B_97.
------------------------------------------------------------------

J1=ideal sub(sum F2,A_0=>2)
numgens source normalMatrix(0,mingens J1) 

------------------------------------------------------------------
-- We furthermore conclude that this point lies on B_98. Indeed,
-- by Theorem 6.2, there can be at most one component of dim
-- 97 respectively 99 in the tangent cone, and we have identified
-- them.
-- Hence, the appearance of the dim 98 components
-- in the obstruction equations implies it also lies on B_98.
------------------------------------------------------------------

------------------------------------------------------------------
-- We now create a one-parameter family from I onto the other 99-dim 
-- component:
------------------------------------------------------------------

pd
A=(coefficientRing ring F_0)[s];
B=ring F_0;
sublist=apply(gens B,g->(if g==B_0 then return g=>s;g=>0));
F1=apply(F,f->sub(f,sublist));
R1=apply(R,f->sub(f,sublist));
G1=apply(G,f->sub(f,sublist));
C1=apply(C,f->sub(f,sublist));

------------------------------------------------------------------
-- We continue lifting this to higher order, which now terminates
-- successfully.
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(F1,R1,G1,C1,SmartLift=>false,Verbose=>4);

------------------------------------------------------------------
-- Setting the deformation parameter equal to 1 and 
-- inspecting the ideal, we see that 
-- we get a hypersurface in a scroll of type (4,1,0,0), and hence
-- we lie on B_99^dagger.
------------------------------------------------------------------

J1=ideal sub(sum F2,A_0=>2)
transpose mingens J1

------------------------------------------------------------------
-- Finally, by inspection of the original equations, we see that
-- our variety lies on a scroll of type (3,2,0,0), cut out by
-- a cubic rolled three times. There is no deformation of this 
-- scroll to one of type (2,1,1,1) which allows the cubic to still
-- be rolled. Hence, the point cannot lie on B_96.
------------------------------------------------------------------

transpose mingens I





==> anc/deg12_5953.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It analyzes the case of 5953 and shows that
-- the corresponding point is a smooth point on B_97 and B_99, and
-- lies on B_98 as well.  
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "VersalDeformations"
load "aux_misc.m2"
load "deg12_fanolist.m2"

------------------------------------------------------------------
-- We now create the toric Ideal I for 5953 in its anticanonical
-- embedding.
------------------------------------------------------------------

i=position(grdblist,i->i==5953)
I=toricIdeal(polar convexHull transpose matrix fanolist_i)

------------------------------------------------------------------
-- After coordinate change, this is exactly the ideal presented
-- in the paper, which we record below:
------------------------------------------------------------------

R=QQ[x_1..x_6,y_0..y_2]
J=ideal {x_2*x_6-y_0*x_1, x_1*x_3-y_0*x_2, x_2*x_4-y_0*x_3,
	x_3*x_5-y_0*x_4, x_4*x_6-y_0*x_5, x_1*x_5-y_0*x_6,
	x_1*x_4-y_0^2, x_2*x_5-y_0^2, x_3*x_6-y_0^2,
	y_1*y_2-y_0*x_1}

------------------------------------------------------------------
-- Inspection of the universal family of Thm 6.2 shows that 
-- this is a smooth point on B_97 and B_99. We now show that we
-- also lie on B_98, by looking at the lowest order terms of
-- the obstruction equations. We first see that the tangent
-- space dimension of this point in the Hilbert scheme is
-- 101. Then we see exactly the components of the tangent cone,
-- which include 98-dimensional components. Hence, this point
-- lies on B_98.
------------------------------------------------------------------

numgens source normalMatrix(0,I)
(F,R,G,C)=versalDeformation(gens I,CT^1(0,I),CT^2(0,I),HighestOrder=>3,Verbose=>4);
primaryDecomposition ideal G_0




==> anc/deg12_bipyramid-triangulations.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It goes through the list of degree 12 Gorenstein 
-- toric Fanos, triangulating to T_8'*Delta_0, and determines 
-- exactly which of the components B_97, B_98, and B_99 they
-- lie on.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "FourTiTwo" --ignore warnings
needsPackage "Polyhedra" --ignore warnings
needsPackage "Binomials"
needsPackage "VersalDeformations"
load "deg12_fanolist.m2" 
load "aux_misc.m2"
load "deg12_triangulations-output.m2"

------------------------------------------------------------------
-- We now introduce a number of auxilliary functions which let us
-- locate varieties in the universal families over the components
-- of the Hilbert scheme at X_bp.
------------------------------------------------------------------


-----------------------------------------------------
-- First we generate a list of all the toric ideals
-----------------------------------------------------

ideallist=apply(bipyramidlist,i->toricIdeal polar convexHull transpose matrix fanolist_i);


------------------------------------------------------------------
-- The next step is to permute the variables and find suitable
-- generators for the ideal of a toric variety so that it can
-- be expressed as a deformation of the ideal of X_bp. This is
-- done by "normalForm", which, given an ideal I and a weight
-- vector w giving a degeneration to X_bp, will find such a 
-- permuatation and generators. The output of normalForm
-- is a list of the terms which the ideal of X_bp must be 
-- perturbed by in order to get an ideal in the S_9-orbit of I.
-- "itrsct" is a help function referenced by normalForm.
------------------------------------------------------------------

normalForm=(I,w)->( 
     a:=gcd(w);
     b:=min w;
     v:=apply(w,i->i//a-b); 
     R:=ring I;
     J:=sub(I,newRing(R,MonomialOrder=>Weights=>v));
     nflist:=apply(gens ring J,g->apply(flatten entries gens monomialIdeal J,f->(if f%g==0 then return 1;0)));
     aelist:=apply(toList(0..8),i->apply(toList(0..8),j->itrsct(nflist_i,nflist_j)));
     qpos:=positions(nflist,i->sum i==1);
     center:=position(nflist,i->sum i==0);
     x1:=position(nflist,i->sum i==3);
     x2:=position(toList(0..8),i->aelist_i_x1==0 and aelist_i_i==3);
     x5:=position(toList(0..8),i->itrsct(aelist_i,aelist_x1)==7 and 
	  (itrsct(aelist_i,aelist_x2)==6));
     x4:=position(toList(0..8),i->itrsct(aelist_i,aelist_x1)==6 and 
	  (itrsct(aelist_i,aelist_x2)==7));
     x6:=position(toList(0..8),i->itrsct(aelist_i,aelist_x4)==7 and 
	  (itrsct(aelist_i,aelist_x2)==7));
     x3:=position(toList(0..8),i->itrsct(aelist_i,aelist_x1)==7 and 
	  (itrsct(aelist_i,aelist_x5)==7));
     plist:={center,x1,x2,x3,x4,x5,x6}|qpos;
     JJ:=sub(I,apply(toList(0..8),i->R_(plist_i)=>R_i));
     L:=flatten entries mingens sub(JJ,newRing(R,MonomialOrder=>Weights=>apply(toList(0..8),i->v_(plist_i))));
     S:=gens ring L_0;
     LL:=select(L,f->(leadMonomial f)==S_(2)*S_(6));
     LL=LL|flatten apply(toList(2..5),i->select(L,f->(leadMonomial f)==S_(i-1)*S_(i+1)));
     LL=LL|select(L,f->(leadMonomial f)==S_(1)*S_(5));
     LL=LL|flatten apply(toList(1..3),i->select(L,f->(leadMonomial f)==S_(i)*S_(i+3)));
     LL=LL|select(L,f->(leadMonomial f)==S_(7)*S_(8));
     apply(LL,f->f-leadTerm f))
     
itrsct=(L,M)->(((matrix {L})*(transpose matrix {M}))_(0,0)) 

------------------------------------------------------------------
-- We now apply normalForm to our list of toric ideals
------------------------------------------------------------------


nformlist=apply(toList(0..#bipyramidlist-1),i->(
	  normalForm((ideallist_i),wtlist_i)));

------------------------------------------------------------------
-- We now find the tangent directions of the deformations from 
-- X_bp to our toric varieties. The function findTangentDirections
-- takes as input a perturbation of the form output by normalForm
-- and calculates the tangent direction in terms of the T^1 basis
-- of Section 6. The only directions which can appear are the 
-- s_i, t_(i,j) directions. These are output in a list of the form
-- { .... {t_(i,0),t_(i,1),t_(i,2),s_i} .... }.
-- We apply this function to nformlist to calculate the tangent
-- directions of all our degenerations.
------------------------------------------------------------------

findTangentDirection=L->( 
     S:=gens ring L_0;
     apply(toList(1..6),i->apply({0,7,8,i},j->(
		    (leadCoefficient L_(i-1))*(if (leadMonomial L_(i-1))==S_i*S_j then 1 else 0)))))

tanlist=apply(nformlist,L-> findTangentDirection L);

------------------------------------------------------------------
-- We naively guess that the coordinates for each of our toric 
-- varieties in the universal family is just given by the 
-- coordinates of the above tangent vectors. To confirm that this
-- is true, we use the function "checkPullback". As input, this 
-- takes a perturbation as output by normalForm, and a tangent
-- vector as output by findTangentDirection. Treating the tangent
-- vector as actual coordinates in the versal base space, it 
-- substitutes into the versal family to get a perturbed ideal.
-- If this agrees with the entered perturbation, it returns "true".
-- The function "m6" is a helper function for checkPullback.
------------------------------------------------------------------

checkPullback=(L,p)->( --check that p really gives coordinates
     	  if not 0==product apply(p,i->i_3) then return false;
	  paramlist=flatten apply(toList(1..6),i->apply({0,7,8,i},j->q_{i,j}));
	  R:=(ring L_0);
	  S:=R[paramlist];
	  M:=gens R;
	  LL:=flatten p;
	  sublist=apply(toList(0..23),i->(gens S)_i=> LL_i);
     	  T:=i->sum apply({0,7,8},j->q_{m6 i,j}*M_j);
	  s:=i->q_{m6 i,m6 i};
	  y:=i->M_(m6 i);
	  J:=sub(ideal(R_7*R_8+L_9),S);
	  mF:=i->(y(i)*(T(i)+s(i)*M_i)+
	       s(i+3)*(T(i-2)*T(i+2)+ s(i+2)*T(i-2)*y(i+2)+s(i-2)*T(i+2)*y(i-2))
	       -s(i-2)*s(i+2)*(T(i+3)+s(i+3)*y(i+3))^2
	       +s(i-2)*s(i-1)*s(i+1)*s(i+2)*s(i+3)*T(i)^2);
	  if not all(toList(1..6),i->J+ideal L_(i-1)==J+ideal sub(mF(i),sublist)) then return false;
     	  mG:=i->(-T(i+1)*T(i+2)-T(i+2)*s(i+1)*y(i+1)-T(i+1)*s(i+2)*y(i+2)-s(i+1)*s(i+2)*y(i+1)*y(i+2)
	       -T(i-2)*s(i-1)*y(i-1)-T(i-1)*s(i-2)*y(i-2)-s(i-1)*s(i-2)*y(i-1)*y(i-2)
	       -s(i-2)*s(i-1)*s(i+1)*s(i+2)*T(i)*T(i+3));
	  all(toList(1..3),i->J+ideal L_(5+i)==J+ideal sub(mG(i),sublist))) 
m6=i->(j:=(i+6)%6;if j==0 then return 6;j)
     
------------------------------------------------------------------
-- We apply this to our list of ideals, and see that indeed, in
-- all cases we have guessed the correct coordinates.
------------------------------------------------------------------

checklist=apply(toList(0..#bipyramidlist-1),i->checkPullback(nformlist_i,tanlist_i));
all(checklist,i->i) 

------------------------------------------------------------------
-- Using the above coordinates, we now check whether our ideals
-- lie on B_97 and/or B_99. First, we drop the "s" coordinate
-- since it doesn't matter.
------------------------------------------------------------------

stanlist=apply(tanlist,k->apply(k,l->l_{0,1,2}))

------------------------------------------------------------------
-- We can create equations for the components by taking the 
-- 2x2 minors of the matrices created by "comp99" and comp97.
------------------------------------------------------------------

comp99=L->(matrix {
     L_0|L_2|L_4,
     L_3|L_5|L_1})

comp97=L->(matrix {
     L_0|L_3,
     L_2|L_5,
     L_4|L_1})

------------------------------------------------------------------
-- Applying this to our list of coordinates, we conclude that for
-- coordinates p, we lie on B_99 iff rank comp99 p < 2 (and a 
-- similar statement for B_97). Since the rank is never 0, all 
-- these points are smooth points on these components. 
------------------------------------------------------------------

ranklist=apply(stanlist,p->{rank comp99 p,rank comp97 p}) 
grdblist_bipyramidlist_(positions(ranklist,i->i_0<2))
grdblist_bipyramidlist_(positions(ranklist,i->i_1<2))

------------------------------------------------------------------
-- To check for the 98 dimensional component, we need to compute
-- the tangent cone. We compute a versal family to order two,
-- and primary decompose the scheme cut out by the lowest order
-- obstruction equations, calculating the dimension of these
-- components. The only dimensions appearing are 97, 98, and 99.
------------------------------------------------------------------

tclist=apply(ideallist,I->(<< "." << flush;(versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),HighestOrder=>2,SmartLift=>false))#2_0));
complist=apply(tclist,G->(J:=sub(ideal G,QQ[gens ring G]);if isBinomial J then return BPD J;primaryDecomposition J)); --decompose cones into components
dimlist=apply(toList(0..(#bipyramidlist)-1),i->(<< "." << flush ;
	  d:=numgens source normalMatrix(0,gens ideallist_i);
	       apply(complist_i,c->d-codim c)));
dimlist
------------------------------------------------------------------
-- We check that 97 and 99 dimensional components appear in this
-- scheme iff the toric variety sits on B_97 respectively B_99
-- as calculated above. This lets us conclude that the point lies
-- on B_98 iff a 98-dim component appears, and that the schemes
-- we are looking at are indeed the tangent cones.
------------------------------------------------------------------

all(toList(0..(#bipyramidlist)-1),i->(
	  member(99,dimlist_i)==(ranklist_i_0<2) and member(97,dimlist_i)==(ranklist_i_1<2)))


------------------------------------------------------------------
-- We calculate which toric varieties appear on which component
-- configurations:
------------------------------------------------------------------

list97=positions(dimlist,c->c=={97});
grdblist_bipyramidlist_list97
list99=positions(dimlist,c->c=={99});
grdblist_bipyramidlist_list99
list9899=positions(dimlist,c->sort c=={98,99});
grdblist_bipyramidlist_list9899
list9798=positions(dimlist,c->sort c=={97,98});
grdblist_bipyramidlist_list9798
list979899=positions(dimlist,c->sort c=={97,98,99});
grdblist_bipyramidlist_list979899
list97989899=positions(dimlist,c->sort c=={97,98,98,99});
grdblist_bipyramidlist_list97989899


------------------------------------------------------------------
-- We now check for smoothness of the 98 dimensional component
-- by looking at equations for its tangent cone. We conclude that
-- it is smooth if our variety lies only on B_97 and B_98 or on
-- B_98 and B_99, but not if it lies on all three.
------------------------------------------------------------------

apply(list9899,i->complist_i_(position(dimlist_i,d->d==98))) -- all smooth
apply(list9798,i->complist_i_(position(dimlist_i,d->d==98))) -- all smooth
apply(list979899,i->complist_i_(position(dimlist_i,d->d==98))) -- not smooth!!




==> anc/deg12_fanolist.m2 <==
------------------------------------------------------------------
-- This file contains a list of the vertices of the face polytopes
-- for deg 12 Gorenstein toric Fanos and a list of the 
-- corresponding grdb numbers. It is sourced by most other
-- deg12_* files.
------------------------------------------------------------------

------------------------------------------------------------------
-- "fanolist" is a list, each entry of which is a list of the vertices
-- of the face polytope of a degree 10 Gorenstein toric Fano.
------------------------------------------------------------------

fanolist={{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {0,-1,1}, {-2,1,1}, {2,-1,-1}, {0,1,-1}, {2,-1,-2}, {1,0,-2}, {-1,-1,1}, {-2,0,1}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,1}, {-2,1,2}, {-3,2,2}, {3,-2,-2}, {2,-1,-2}, {2,-2,-1}, {0,0,-1}, {0,-1,0}, {-1,0,0}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {1,0,-1}, {0,-1,1}, {0,1,-1}, {1,-2,0}, {-2,1,1}, {1,-2,-1}, {-2,1,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {2,-1,-1}, {1,-1,0}, {-1,1,0}, {-2,1,2}, {2,-1,-2}, {1,-1,-2}, {-3,1,2}, {-1,-1,0}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,0,-1}, {1,-1,0}, {1,-1,-2}, {1,-2,-1}, {-2,2,1}, {-2,1,2}, {1,-2,-2}, {-3,2,2}},{{1,0,0}, {0,1,0}, {1,-1,0}, {0,0,1}, {0,0,-1}, {-1,2,2}, {1,-2,-2}, {1,-3,-2}, {-2,3,2}, {0,-2,-1}, {-2,2,1}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {0,-1,1}, {1,-2,0}, {-2,1,1}, {1,-2,-2}, {-2,1,-2}},{{1,0,0}, {0,1,0}, {0,1,2}, {0,-1,-2}, {0,-1,0}, {-1,2,3}, {-1,-2,-1}, {-1,2,1}, {-1,-2,-3}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {1,0,-1}, {0,1,-1}, {1,-2,0}, {1,-3,-1}, {-3,1,-1}},{{1,0,0}, {0,1,0}, {1,-1,0}, {0,0,1}, {0,0,-1}, {-2,2,1}, {1,-2,-2}, {1,-3,-2}, {-4,2,3}},{{1,0,0}, {0,1,0}, {0,0,1}, {0,1,-2}, {0,-2,1}, {-1,-1,2}, {-1,2,-1}, {-1,2,-3}, {-1,-3,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-1,0}, {-1,2,-1}, {-1,2,-2}, {-1,-1,2}, {-1,1,-2}, {-1,-3,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {0,1,-1}, {0,-1,1}, {-1,1,1}, {1,-2,0}, {-2,1,1}, {-2,1,-3}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,0,-1}, {1,-1,0}, {-2,2,1}, {1,-1,-2}, {-2,0,1}, {1,-3,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {0,-1,1}, {-2,2,1}, {1,-2,0}, {1,-2,-2}, {-3,2,1}, {0,-1,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {2,-1,-2}, {-2,1,2}, {-1,1,0}, {-3,1,2}, {2,-2,-3}, {0,-2,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,0,1}, {0,-1,1}, {-2,2,-1}, {2,-2,-1}, {2,-3,-1}, {-3,2,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-1,0}, {1,0,-1}, {-1,-1,2}, {1,-1,-1}, {-1,2,-1}, {-1,-1,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {0,-2,1}, {1,0,-2}, {-2,1,0}, {1,-2,0}, {-2,0,1}, {0,1,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-2,2}, {-1,2,-2}, {-1,2,-1}, {-1,1,0}, {-1,0,-2}, {-1,-2,0}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,1}, {2,-2,-1}, {0,0,-1}, {-2,0,1}, {3,-2,-2}, {2,-1,-2}},{{1,0,0}, {0,1,0}, {1,0,2}, {-1,0,-2}, {1,-1,0}, {0,-1,-1}, {-2,1,-2}, {1,-1,3}, {0,-1,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {2,-1,-1}, {-1,2,-1}, {-1,-1,2}, {-1,1,-1}, {-1,-1,1}, {1,-1,-1}},{{1,0,0}, {0,1,0}, {0,-1,0}, {0,0,1}, {2,1,-1}, {-3,-3,1}, {3,3,-2}, {-2,-1,0}, {2,3,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {2,-1,-1}, {-1,2,-1}, {-2,1,0}, {1,-2,0}, {0,-2,1}, {-2,0,1}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,2,-1}, {-1,-1,2}, {-1,2,-2}, {-1,-2,2}, {-1,-2,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,0}, {0,1,-2}, {-1,-1,2}, {-1,1,-3}, {-1,-4,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,2,-1}, {-1,2,-2}, {-1,-1,2}, {-1,0,-2}, {-1,-4,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,0,-1}, {1,-1,0}, {0,1,-2}, {-2,1,-2}, {-2,-4,3}},{{1,0,0}, {0,1,0}, {0,1,2}, {0,-1,-2}, {-1,1,0}, {-1,-2,-3}, {-1,1,3}, {-1,-2,0}},{{1,0,0}, {0,1,0}, {0,1,2}, {-1,1,-1}, {-1,0,-2}, {-1,-2,-2}, {-1,-2,0}, {-1,1,3}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {-1,1,-1}, {2,-2,-1}, {2,-4,-1}, {-3,1,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {0,-2,1}, {0,1,-2}, {-1,1,1}, {-1,-3,1}, {-1,1,-3}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,-1}, {-2,1,-2}, {2,-3,2}, {-4,2,-3}, {2,-4,3}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,1}, {2,-2,-1}, {0,0,-1}, {-2,0,1}, {2,-4,-3}},{{1,0,0}, {0,1,0}, {0,1,2}, {0,-2,-1}, {-1,1,-1}, {-1,1,2}, {-1,0,-2}, {-1,-3,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-1,0}, {-1,2,-1}, {-1,-1,2}, {-1,2,-2}, {-1,-1,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,1}, {2,-2,-1}, {0,0,-1}, {0,-2,1}, {-4,2,1}},{{1,0,0}, {0,1,0}, {1,-2,0}, {-2,1,0}, {1,0,2}, {-1,-2,-2}, {0,1,2}, {-2,-1,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-2,2}, {0,1,-2}, {0,-2,1}, {-2,3,-4}, {-2,0,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-2,0}, {0,-2,1}, {-1,2,-2}, {-2,0,1}, {-2,3,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-1,0}, {-2,1,2}, {1,0,-2}, {-2,0,1}, {1,-3,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,0,-1}, {-2,2,1}, {1,-2,0}, {1,-1,-2}, {1,-4,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,0,-1}, {-2,2,1}, {1,-2,0}, {1,-3,-1}, {-2,0,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {2,-2,-1}, {-2,1,0}, {-2,1,2}, {2,-3,-2}, {0,-1,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {2,-2,-1}, {-1,1,-1}, {0,-2,1}, {-3,1,1}},{{1,0,0}, {0,1,0}, {0,0,1}, {2,-2,-1}, {1,-2,-1}, {-1,1,-1}, {-2,1,2}, {-2,1,-1}},{{1,0,0}, {0,1,0}, {0,1,2}, {0,-1,0}, {0,-1,-2}, {1,-2,-2}, {-2,1,2}, {-2,1,0}},{{1,0,0}, {0,1,0}, {1,0,2}, {-1,1,-1}, {0,-1,2}, {0,-1,-2}, {-1,-1,1}, {-1,-1,-3}},{{1,0,0}, {1,2,0}, {0,0,1}, {0,2,1}, {0,-2,-1}, {0,0,-1}, {-2,-2,1}, {-2,0,1}},{{1,0,0}, {0,1,0}, {0,0,1}, {2,-1,-1}, {-2,1,0}, {2,-1,-2}, {-1,-1,2}, {-2,-1,2}},{{1,0,0}, {0,1,0}, {1,0,2}, {-1,0,-2}, {-1,1,-1}, {0,1,2}, {-1,1,1}, {-1,-2,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-3,3,1}, {1,-2,0}, {-2,1,0}, {3,-4,-2}, {2,-3,-2}},{{1,0,0}, {0,1,0}, {0,-1,0}, {-1,0,0}, {0,1,2}, {-1,0,-2}, {-1,-2,-2}, {2,1,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {0,1,1}, {2,-1,-2}, {-1,-1,1}, {-2,1,0}, {-3,1,1}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,1}, {1,-2,0}, {-2,1,0}, {3,-2,-2}, {2,-1,-2}},{{1,0,0}, {1,3,0}, {0,0,1}, {0,1,1}, {-1,-3,-1}, {-1,-1,-1}, {-1,-1,1}, {-3,-5,-1}},{{1,0,0}, {1,2,0}, {-1,-2,0}, {-1,0,0}, {0,0,1}, {0,-2,1}, {2,3,-1}, {-2,-1,-1}},{{1,0,0}, {0,1,0}, {1,-1,0}, {0,0,1}, {1,-2,-2}, {1,-4,-3}, {-6,3,4}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,-1}, {1,-2,2}, {1,-4,2}, {-5,2,-4}},{{1,0,0}, {0,1,0}, {0,0,1}, {0,-2,1}, {0,1,-2}, {-2,-4,3}, {-2,3,-4}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,2,-1}, {-1,2,-2}, {-1,-1,2}, {-1,-6,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,-1,2}, {2,-1,-2}, {-4,-1,2}, {2,-1,-4}},{{1,0,0}, {1,2,0}, {1,0,2}, {-3,0,-2}, {-3,-2,0}, {-5,-2,-2}, {3,2,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-1,0}, {-1,2,-2}, {-2,2,-3}, {-2,-4,3}},{{1,0,0}, {0,1,0}, {0,1,2}, {0,-1,-2}, {0,-1,0}, {-2,-3,-4}, {-2,3,2}},{{1,0,0}, {0,1,0}, {0,1,2}, {-1,0,2}, {-1,0,-2}, {-1,-2,-4}, {-1,-2,0}},{{1,0,0}, {0,1,0}, {0,0,1}, {0,1,-2}, {0,-2,1}, {-2,-2,3}, {-2,3,-2}},{{1,0,0}, {0,1,0}, {1,0,2}, {-3,1,-3}, {1,-2,2}, {0,1,1}, {-5,1,-4}},{{1,0,0}, {0,1,0}, {0,1,2}, {0,-1,-2}, {1,-1,-1}, {-2,-1,-2}, {-2,-1,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-1,-1}, {1,-2,0}, {-2,2,-1}, {-2,-2,3}},{{1,0,0}, {0,1,0}, {1,-2,0}, {1,0,2}, {-3,0,-2}, {-4,1,-2}, {0,1,2}},{{1,0,0}, {0,1,0}, {0,1,3}, {-1,0,2}, {-1,-2,-4}, {-1,-2,-2}, {-1,0,-2}},{{1,0,0}, {0,1,0}, {0,1,3}, {0,-2,-3}, {-1,1,0}, {-1,1,3}, {-1,-2,-3}},{{1,0,0}, {0,1,0}, {0,0,1}, {-3,1,-3}, {3,-2,3}, {-3,0,-2}, {3,-3,4}},{{1,0,0}, {0,1,0}, {0,0,1}, {2,-1,-2}, {-1,-1,1}, {-2,2,1}, {-4,2,1}},{{1,0,0}, {0,1,0}, {1,0,2}, {-1,0,-2}, {-2,1,-2}, {1,-2,2}, {1,-2,4}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,2,-2}, {-1,-2,2}, {1,-2,0}, {1,0,-2}},{{1,0,0}, {1,2,0}, {-1,-2,0}, {-1,0,0}, {0,0,1}, {0,3,1}, {1,-2,-2}},{{1,0,0}, {1,2,0}, {-1,-2,0}, {0,0,1}, {1,0,-1}, {-3,-3,1}, {1,3,-1}},{{1,0,0}, {0,1,0}, {0,1,2}, {0,-3,-2}, {-2,-5,-4}, {-2,3,4}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-1,1}, {1,-4,-2}, {-6,3,-2}},{{1,0,0}, {1,2,0}, {1,0,2}, {-3,0,-2}, {-5,-2,-2}, {-1,-2,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,1}, {3,-6,-2}, {-2,-1,-2}},{{1,0,0}, {0,1,0}, {0,1,2}, {-1,0,-2}, {-1,0,2}, {-1,-4,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-3,3,1}, {3,-6,-2}, {0,-3,-2}},{{1,0,0}, {1,2,0}, {0,0,1}, {0,1,1}, {-3,-2,-2}, {-3,-6,-2}},{{1,0,0}, {0,1,0}, {0,1,2}, {0,-3,-2}, {-2,-1,-2}, {-2,3,2}},{{1,0,0}, {0,1,0}, {1,0,2}, {0,1,2}, {-1,-2,-2}, {-4,1,-2}},{{1,0,0}, {1,3,0}, {0,0,1}, {-1,0,-1}, {-1,-3,-1}, {-4,-6,-1}},{{1,0,0}, {1,2,0}, {0,0,1}, {0,2,1}, {-3,-6,-2}, {-3,-4,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-4,4,1}, {3,-6,-2}, {2,-5,-2}},{{1,0,0}, {1,2,0}, {1,0,2}, {-1,0,-2}, {-1,-2,0}, {-1,0,0}},{{1,0,0}, {1,2,0}, {-1,0,0}, {-1,-2,0}, {1,0,2}, {-3,-2,-2}},{{1,0,0}, {0,1,0}, {0,1,4}, {-1,0,2}, {-1,0,-2}, {-1,-2,-4}},{{1,0,0}, {0,1,0}, {0,0,1}, {-3,3,1}, {4,-6,-3}, {3,-5,-3}},{{1,0,0}, {0,1,0}, {0,1,2}, {-1,0,2}, {1,-2,-2}, {-1,0,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-3,-6,4}, {-3,4,-6}},{{1,0,0}, {0,1,0}, {0,0,1}, {3,-6,-2}, {-6,3,-2}},{{1,0,0}, {0,1,0}, {0,1,2}, {-3,-2,2}, {-3,-2,-6}},{{1,0,0}, {0,1,0}, {0,1,3}, {-3,-2,0}, {-3,-2,-6}},{{1,0,0}, {0,1,0}, {1,0,2}, {-4,1,-4}, {1,-4,6}},{{1,0,0}, {1,2,0}, {0,0,1}, {-3,0,-2}, {-3,-6,-2}},{{1,0,0}, {1,2,0}, {1,0,2}, {-3,0,-2}, {-7,-4,-2}},{{1,0,0}, {0,1,0}, {0,1,4}, {-3,-2,-2}, {-3,-2,-6}},{{1,0,0}, {0,1,0}, {0,1,5}, {-3,-2,-4}, {-3,-2,-6}},{{1,0,0}, {0,1,0}, {0,1,2}, {0,-3,-2}, {-4,1,-2}},{{1,0,0}, {0,1,0}, {0,1,3}, {0,-2,-3}, {-3,1,0}},{{1,0,0}, {0,1,0}, {0,1,3}, {-2,-3,-3}, {-2,-3,-6}},{{1,0,0}, {0,1,0}, {0,1,3}, {0,-2,-3}, {-3,-2,0}},{{1,0,0}, {0,1,0}, {1,0,3}, {-2,0,-3}, {-5,-3,-6}},{{1,0,0}, {1,2,0}, {-1,-2,0}, {1,0,2}, {-3,0,-2}},{{1,0,0}, {1,2,0}, {1,0,2}, {-3,-2,-2}, {-3,-2,0}},{{1,0,0}, {1,2,0}, {0,0,1}, {0,-3,1}, {-3,0,-2}},{{1,0,0}, {0,1,0}, {3,4,6}, {-9,-8,-6}},{{1,0,0}, {1,2,0}, {1,0,2}, {-11,-6,-4}},{{1,0,0}, {0,1,0}, {0,1,6}, {-3,-2,-6}},{{1,0,0}, {1,3,0}, {0,0,1}, {-8,-12,-3}},{{1,0,0}, {0,1,0}, {0,1,4}, {-2,-3,-6}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {1,0,-1}, {-2,1,1}, {0,-1,1}, {1,-2,0}, {-2,1,0}, {1,-2,-3}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,0,-1}, {-1,1,0}, {1,-1,0}, {0,1,-2}, {-1,-1,2}, {-1,1,-2}, {-1,-3,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {0,-1,1}, {-1,1,-1}, {-2,1,1}, {2,-2,-1}, {-2,1,-1}, {2,-3,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,1}, {2,-2,-1}, {0,0,-1}, {2,-3,-1}, {0,-1,1}, {-3,2,1}, {-1,0,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,-1,0}, {1,0,-1}, {-1,1,1}, {0,1,-2}, {0,-2,1}, {-1,1,-2}, {-1,-2,1}},{{1,0,0}, {0,1,0}, {0,0,1}, {1,0,-1}, {1,-1,-1}, {-1,2,-1}, {1,-2,0}, {0,-2,1}, {-2,0,1}, {-2,2,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {0,-1,1}, {0,1,-1}, {-2,1,1}, {1,0,-2}, {1,-2,0}, {1,-2,-2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {2,-1,-1}, {0,1,-1}, {0,-1,1}, {-2,1,1}, {0,-1,-1}, {-2,-1,1}},{{1,0,0}, {0,1,0}, {0,0,1}, {0,1,-1}, {2,-1,-1}, {-1,1,-1}, {1,-1,-1}, {-1,-1,2}, {-2,1,0}, {-2,-1,2}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {2,-1,-1}, {2,-1,-2}, {0,-1,1}, {-2,1,0}, {-1,-1,1}, {-3,1,1}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,1,1}, {-2,1,0}, {2,-1,-2}, {-2,0,1}, {2,-2,-1}, {-3,1,1}, {3,-2,-2}},{{1,0,0}, {0,1,0}, {1,0,2}, {0,1,1}, {-1,1,-1}, {-1,1,0}, {0,-1,-2}, {0,-1,1}, {-1,-1,-3}, {-1,-1,0}},{{1,0,0}, {0,1,0}, {0,0,1}, {-2,2,1}, {2,-2,-1}, {0,0,-1}, {1,-2,-2}, {-2,1,2}, {2,-3,-2}, {-3,2,2}},{{1,0,0}, {1,2,0}, {0,0,1}, {0,2,1}, {0,-2,-1}, {0,0,-1}, {-1,-1,1}, {-1,1,1}, {-1,-3,-1}, {-1,-1,-1}},{{1,0,0}, {0,1,0}, {0,0,1}, {-1,2,-1}, {1,-2,1}, {2,-2,1}, {-1,0,1}, {-1,2,-2}, {-1,1,-2}, {-1,0,-1}},{{1,0,0}, {1,2,0}, {-1,-2,0}, {-1,0,0}, {0,0,1}, {0,1,1}, {-1,-3,-1}, {-1,0,-1}, {2,2,1}, {2,3,1}}}------------------------------------------------------------------
-- The list "grdblist" records the GRDB ID for each entry in 
-- the list "fanolist"
------------------------------------------------------------------

grdblist=
{5953	,5954	,21153	,25067	,29624	,29628	,72123	,72202	,72493	,72680	,72684	,78269	,78482	,83883	,86668	,86880	,87167	,93823	,95245	,98314	,127896	,129112	,146786	,147467	,147470	,257760	,257862	,257945	,259203	,260624	,261497	,261714	,263867	,264855	,268019	,268912	,268997	,269333	,274128	,275527	,281846	,281906	,281909	,281910	,282088	,283523	,292458	,292940	,294031	,294043	,305807	,306072	,306960	,317924	,321303	,321877	,321879	,355616	,430976	,431027	,431397	,431807	,431910	,432464	,432558	,432661	,434956	,435216	,436976	,437078	,439636	,439663	,442762	,444999	,446913	,446933	,446982	,452175	,466014	,474429	,520330	,520423	,520890	,520931	,521504	,522058	,522085	,522683	,522703	,524375	,524380	,524396	,525553	,525745	,526891	,528560	,530438	,544400	,544417	,544419	,544458	,544529	,544530	,544536	,544539	,544697	,544753	,544855	,544885	,544886	,544887	,545072	,545139	,545307	,547388	,547402	,547423	,547426	,547460	,558361	,558688	,566695	,566716	,573895	,574842	,574886	,574977	,585514	,585548	,585686	,585890	,585895	,585897	,597737	,610803}


==> anc/deg12_lemma-7.2.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Lemma 7.2. We show that T^1_\mathcal{Y} has dimension 2.
------------------------------------------------------------------

------------------------------------------------------------------
-- Load the package VersalDeformations.
------------------------------------------------------------------

restart
needsPackage "VersalDeformations"

------------------------------------------------------------------
-- We create the ideal I of \mathcal{Y}
------------------------------------------------------------------

R=QQ[x_0..x_2,y_0,y_1,y_2,z_0,z_1,u,s_1..s_8]
M=matrix {{x_0,x_1,y_0,y_1,z_0},{x_1,x_2,y_1,y_2,z_1}}
L={x_0*x_0,x_0*x_1,x_0*z_0,y_0*y_0,y_0*y_1,y_0*z_0,x_0*y_0,x_0*y_1}
V=toList(s_1..s_8)
roll=f->(if f%x_0==0 then x_1*(f//x_0) else if f%x_1==0 then x_2*(f//x_1) else if f%z_0==0 then z_1*(f//z_0) else if f%y_0==0 then y_1*(f//y_0) else if f%y_1==0 then y_2*(f//y_1))
L1=apply(toList(0..7),i->L_i*V_i)|{z_0^3}
L2=apply(L1,i->roll i)
L3=apply(L2,i->roll i)
L4=apply(L3,i->roll i)
f1=sum L1
f2=sum L2
f3=sum L3
f4=sum L4
I=minors(2,M)+ideal{f1,f2,f3,f4}

------------------------------------------------------------------
-- We calculate T^1 for \mathcal{Y}, which turns out to be two 
-- dimensional.
------------------------------------------------------------------
t1=CT^1(0,I)



==> anc/deg12_nonsmoothing-99.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to Section 3.3.
-- The calculations show that B_99^dagger is a 
-- non-smoothing component of the  
-- Hilbert scheme H_12.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
------------------------------------------------------------------

restart
needsPackage "VersalDeformations"

------------------------------------------------------------------
-- We construct the 
-- ideal I of a variety on the component B_88^dagger:
-- a sufficiently general cubic rolled three times
--  on a scroll of type (4,1,0 0)
------------------------------------------------------------------

R=QQ[x_0..x_4,y_0,y_1,z_0,z_1]
roll=f->(if f%x_0==0 then x_1*(f//x_0) else if f%x_1==0 then x_2*(f//x_1) else if f%x_2==0 then x_3*(f//x_2) else if f%x_3==0 then x_4*(f//x_3) else if f%y_0==0 then y_1*(f//y_0))
M=matrix {{x_0,x_1,x_2,x_3,y_0},{x_1,x_2,x_3,x_4,y_1}}
f1=x_0*z_0*z_1+x_1*z_0^2-y_0^3
f2=sum apply(terms f1,t->roll t)
f3=sum apply(terms f2,t->roll t)
f4=sum apply(terms f3,t->roll t)
I=minors(2,M)+ideal{f1,f2,f3,f4}

------------------------------------------------------------------
-- The tangent space dimension of the Hilbert scheme at this 
-- point is 99. T^1 has dimension 22.
------------------------------------------------------------------

numgens source normalMatrix(0,I)
numgens source (CT^1(0, I))

------------------------------------------------------------------
-- We now construct all first-order deformations coming from 
-- rolling factors
------------------------------------------------------------------

L=flatten entries basis(3,R)
L1=select(L,i-> not (roll i)===null)
L2=select(L1,i-> not (roll roll i)===null)
L3=select(L2,i-> not (roll roll roll i)===null)
LL=apply(L3,i->{i, roll i, roll roll i,roll roll roll i})
nd=transpose matrix apply(LL,i->toList(10:x_1^2-x_0*x_2)|i)

------------------------------------------------------------------
-- Modding out by trivial deformations, this lives us with 22
-- dimensions, hence all of T^1. Since rolling factor deformations
-- are unobstructed, we conclude that we have a 99-dimensional
-- non-smoothing component of H_12.
------------------------------------------------------------------

S=R/I
numgens source basis(0,((image substitute(nd,S)))/((image transpose substitute(jacobian I,S))))





==> anc/deg12_special-triangulations.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Theorem 7.1. It goes through the list of degree 12 Gorenstein 
-- toric Fanos, doing the following:
-- ** Calculates their moment polytopes
-- ** Calculates all unimodular regular triangulations of these
--    polytopes
-- ** Determines which of the polytopes have a triangulation
-- either to T_8*Delta_0 or T_8'*Delta_0
-- For those varieties with the former triangulation,
-- we may conclude that the corresonding point of the Hilbert 
-- scheme is smooth and lies on the B_98 component.
-- For those varieties with the latter triangulation,
-- we may conclude that the corresponding point of the Hilbert 
-- scheme on B_97, B_98, and/or B_99.
-- We store this latter list, along with weight data for the 
-- triangulations, in the file deg12_triangulations-output.m2.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg12_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 12 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "Polyhedra" 
load "aux_triangulations.m2"
load "deg12_fanolist.m2" 

------------------------------------------------------------------
-- We now produce a list of the face and moment polytopes
------------------------------------------------------------------

facelist=apply(fanolist,L->convexHull transpose matrix L);
momentlist=apply(facelist,P->(<< "." << flush; polar P));

------------------------------------------------------------------
-- For each moment polytope, we use TOPCOM to calculate all 
-- regular triangulations and store the information in the list 
-- "trilist". Each entry of "trilist" is a list of pairs 
-- corresponding to triangulations. The first entry in the pair 
-- records a weight vector giving the triangulation, and the 
-- second entry is a list of the simplices in the triangulation.
------------------------------------------------------------------

trilist=apply(momentlist,P->triangulations P);

------------------------------------------------------------------
-- For each triangulation in "trilist", we calculate the 
-- number of maximal simplices in which each vertex appears and 
-- record this in "valencylist". We use this to record in
-- "speciallist" exactly which polytopes have the triangulation
-- T_8*Delta_0. In "bipyramidlist", we record exactly which 
-- have the triangulation T_8'*Delta_0 but not T_8*Delta_0.
------------------------------------------------------------------

valencylist=apply(trilist,L->apply(L,T->valencies T#1));
speciallist=positions(valencylist,L->any(L,v->sort v=={4,4,4,4,5,5,5,5,12}))
bipyramidlist=select(positions(valencylist,L->any(L,v->sort v=={4,4,4,4,4,4,6,6,12})),i->
     not member(i,speciallist))

------------------------------------------------------------------
-- The exceptional moment polytopes, not having either
-- triangulation, are the following:
------------------------------------------------------------------

print grdblist_(select(toList(0..#fanolist-1),i->not member(i,speciallist|bipyramidlist)))

------------------------------------------------------------------
-- For those polytopes triangulating to T_8'*Delta_0, we find
-- weight vectors giving such triangulations.
------------------------------------------------------------------

wtlist=apply(bipyramidlist,i->(
	  toList ((trilist_i)_(position(valencylist_i,v->sort v=={4,4,4,4,4,4,6,6,12}))_0)));

------------------------------------------------------------------
-- For future reference, bipyramidlist and wtlist are stored in
-- the file deg12_triangulations-output.m2
------------------------------------------------------------------










==> anc/deg12_theorem-6.1.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of
-- Theorem 6.1. We show that the scheme cut out by the 
-- lowest order terms of the obstruction equations decomposes
-- as is stated in the theorem.
------------------------------------------------------------------

------------------------------------------------------------------
-- To begin, we load the package VersalDeformations
------------------------------------------------------------------

restart
loadPackage "VersalDeformations"

------------------------------------------------------------------
-- We introduce the ideal for the bipyramid.
-- The x variables are those of the hexagon,
-- y0 is the center, and y1,y2 are the top,bottom.
------------------------------------------------------------------

S=QQ[x1,x2,x3,x4,x5,x6,y1,y2,y0]
I=ideal{x1*x3,x2*x4,x3*x5,x4*x6,x5*x1,x6*x2,x1*x4,x2*x5,x3*x6,y1*y2}

------------------------------------------------------------------
-- First we'll compute the versal deformation up to order two:
------------------------------------------------------------------

(F2,R2,G2,C2)=versalDeformation(gens I,CT^1(0,gens I),CT^2(0,gens I),HighestOrder=>2,SmartLift=>false,SanityCheck=>false);

------------------------------------------------------------------
-- Here are the ideals defining the components in the statement
-- of the Theorem.
------------------------------------------------------------------

I99=minors(2, matrix {{t_21,t_22,t_23,t_29,t_30,t_31,t_37,t_38,t_39},
	       {t_33,t_34,t_35,t_41,t_42,t_43,t_25,t_26,t_27}})
     	       
I97=minors(2, matrix{{t_21,t_22,t_23,t_33,t_34,t_35},
	        {t_37,t_38,t_39,t_25,t_26,t_27},
	       {t_29,t_30,t_31,t_41,t_42,t_43}})
     						      
I98a=ideal{t_35*t_42-t_34*t_43,t_27*t_42-t_26*t_43,t_31*t_41-t_29*t_43,t_31*t_38-t_30*t_39,t_23*t_38-t_22*t_39,t_27*t_37-t_25*t_39,t_31*t_35-t_23*t_43,t_30*t_35-t_22*t_43,t_29*t_35-t_23*t_41,t_31*t_34-t_23*t_42,t_30*t_34-t_22*t_42,t_27*t_34-t_26*t_35,t_31*t_33-t_21*t_43,t_29*t_33-t_21*t_41,t_23*t_33-t_21*t_35,t_27*t_31-t_39*t_43,t_26*t_31-t_39*t_42,t_25*t_31-t_37*t_43,t_27*t_30-t_38*t_43,t_26*t_30-t_38*t_42,t_23*t_30-t_22*t_31,t_27*t_29-t_39*t_41,t_25*t_29-t_37*t_41,t_23*t_27-t_35*t_39,t_22*t_27-t_35*t_38,t_21*t_27-t_33*t_39,t_23*t_26-t_34*t_39,t_22*t_26-t_34*t_38,t_23*t_25-t_35*t_37,t_21*t_25-t_33*t_37}
I98b=ideal{t_31*t_42-t_30*t_43,t_35*t_41-t_33*t_43,t_27*t_41-t_25*t_43,t_27*t_38-t_26*t_39,t_31*t_37-t_29*t_39,t_23*t_37-t_21*t_39,t_31*t_35-t_23*t_43,t_30*t_35-t_23*t_42,t_29*t_35-t_21*t_43,t_31*t_34-t_22*t_43,t_30*t_34-t_22*t_42,t_23*t_34-t_22*t_35,t_31*t_33-t_23*t_41,t_29*t_33-t_21*t_41,t_27*t_33-t_25*t_35,t_27*t_31-t_39*t_43,t_26*t_31-t_38*t_43,t_25*t_31-t_39*t_41,t_27*t_30-t_39*t_42,t_26*t_30-t_38*t_42,t_27*t_29-t_37*t_43,t_25*t_29-t_37*t_41,t_23*t_29-t_21*t_31,t_23*t_27-t_35*t_39,t_22*t_27-t_34*t_39,t_21*t_27-t_35*t_37,t_23*t_26-t_35*t_38,t_22*t_26-t_34*t_38,t_23*t_25-t_33*t_39,t_21*t_25-t_33*t_37}						 

------------------------------------------------------------------
-- Their intersection is exactly the ideal generated by the 
-- lowest order terms of the obstruction equations:
------------------------------------------------------------------

ideal sub(G2_0,ring I97)==intersect({I99,I97,I98a,I98b})						 





==> anc/deg12_triangulations-output.m2 <==
------------------------------------------------------------------
-- This file contains a list "bipyramidlist" of which deg 12 
-- Gorenstein toric Fanos triangulate to T_8'*Delta_0 but not
-- T_8*Delta_0. For each Fano, a weight vector giving this 
-- triangulation is recorded in "wtlist".
-- These lists can be calculated in the file 
-- "deg12_special-triangulations.m2".
-- This file is sourced in "deg12_bipyramid-triangulations.m2".
------------------------------------------------------------------

bipyramidlist={0, 1, 4, 7, 10, 16, 18, 24, 31, 32, 33, 37, 38, 39, 40, 41, 45, 47, 48, 49, 52, 53, 55, 57, 60, 62, 63, 65, 66, 67, 70, 71, 72, 75, 76, 77, 78, 80, 81, 82, 83, 84, 85, 86, 87, 88, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 108, 111, 112, 113, 114, 115, 116, 118, 121, 122, 123, 129, 130, 131, 132, 134}
wtlist={{0, 0, 0, 0, 0, -2, 0, 0, 0}, {-2, 0, 0, 0, -2, 0, 0, 0, 0}, {2, 0, 0, 0, 0, -2, 0, 0, 0}, {10, 8, 4, 2, 0, 6, 0, 0, 0}, {8, 14, 0, 4, 2, 6, 0, 0, 0}, {8, 4, 2, 16, 0, 6, 0, 0, 0}, {2, 6, 6, 8, -2, 0, 0, 0, 0}, {2, 2, 4, 0, 0, -2, 0, 0, 0}, {14, 10, 8, 16, 0, 6, 0, 0, 0}, {-2, 2, 2, 4, 12, 0, 0, 0, 0}, {18, 8, 0, 4, 2, 6, 0, 0, 0}, {8, 4, 2, 6, 0, 6, 0, 0, 0}, {4, 2, 4, 6, 6, 0, 0, 0, 0}, {14, 8, 10, 8, 6, 0, 0, 0, 0}, {2, 8, 4, 6, 10, 0, 0, 0, 0}, {6, 8, 6, 10, 0, 2, 0, 0, 0}, {8, 4, 2, 10, 0, 6, 0, 0, 0}, {2, 10, 6, 4, 0, 6, 0, 0, 0}, {8, 4, 2, 14, 6, 0, 0, 0, 0}, {8, 4, 2, 2, 6, 0, 0, 0, 0}, {6, 6, 8, 10, 0, 2, 0, 0, 0}, {6, 2, 4, 4, 2, 0, 0, 0, 0}, {8, 6, 8, 0, 4, 0, 2, 0, 0}, {2, 2, 2, 0, -2, 0, 0, 0, 0}, {14, 26, 0, 10, 8, 6, 0, 0, 0}, {14, 10, 8, 22, 0, 6, 0, 0, 0}, {8, 8, 4, 2, 4, 0, 0, 0, 0}, {10, 8, 4, 2, 0, 6, 0, 0, 0}, {6, 14, 6, 0, 8, 2, 0, 0, 0}, {8, 14, 0, 4, 2, 6, 0, 0, 0}, {8, 4, 2, 16, 10, 0, 0, 0, 0}, {12, 2, -2, 14, 6, 0, 0, 0, 0}, {16, 6, 6, 8, 0, 2, 0, 0, 0}, {8, 4, 2, 10, 12, 0, 0, 0, 0}, {2, 8, 2, 4, 8, 0, 0, 0, 0}, {8, 16, 0, 6, 4, 0, 2, 0, 0}, {8, 6, 8, 4, 0, 0, 2, 0, 0}, {30, 14, 0, 10, 8, 6, 0, 0, 0}, {2, 4, 8, 14, 4, 0, 0, 0, 0}, {14, 8, 4, 10, 2, 0, 0, 0, 0}, {2, 4, 8, 14, 6, 0, 0, 0, 0}, {6, 14, 6, 16, 0, 2, 0, 0, 0}, {2, 4, 8, 14, 10, 0, 0, 0, 0}, {2, 4, 8, 14, 2, 0, 0, 0, 0}, {18, 8, 0, 4, 2, 6, 0, 0, 0}, {-6, 2, 18, -4, 8, 0, 0, 0, 0}, {2, 4, 8, 14, 2, 0, 0, 0, 0}, {2, 4, 8, 14, 16, 0, 0, 0, 0}, {6, 6, 6, 4, 0, -2, 0, 0, 0}, {10, 6, 4, 8, 2, 0, 0, 0, 0}, {18, 6, 6, 8, 0, 2, 0, 0, 0}, {6, 6, 8, 10, 0, 2, 0, 0, 0}, {8, 14, 6, 0, 4, 0, 2, 0, 0}, {2, 8, 0, 4, 8, 14, 0, 0, 0}, {2, 4, 8, 14, 4, 0, 0, 0, 0}, {10, 2, 4, 8, 14, 0, 0, 0, 0}, {14, 2, 4, 8, 14, 0, 0, 0, 0}, {18, 24, 2, 4, 8, 0, 0, 0, 0}, {2, 4, 8, 14, 2, 0, 0, 0, 0}, {22, 16, 12, 10, 2, 0, 0, 0, 0}, {18, 2, 4, 8, 14, 0, 0, 0, 0}, {24, 2, 4, 8, 14, 0, 0, 0, 0}, {-2, 8, 20, 4, 2, 0, 0, 0, 0}, {2, 2, 4, 8, 14, 0, 0, 0, 0}, {12, 6, 2, 10, 2, 0, 0, 0, 0}, {18, 14, 12, 8, 2, 0, 0, 0, 0}, {2, 4, 8, 14, 16, 0, 0, 0, 0}, {6, 2, 0, 4, 8, 14, 0, 0, 0}, {2, 6, 12, 20, 0, 2, 0, 0, 0}, {30, 2, 4, 8, 14, 0, 0, 0, 0}, {2, 2, 4, 8, 14, 0, 0, 0, 0}, {8, 4, 2, 10, 0, 6, 0, 0, 0}, {8, 4, 2, 6, 0, 6, 0, 0, 0}, {6, 10, 2, 4, 8, 0, 0, 0, 0}, {2, 6, 4, 2, 4, 0, 0, 0, 0}, {8, 4, 2, 8, 6, 0, 0, 0, 0}, {2, 0, 0, 0, 0, -2, 0, 0, 0}, {8, 4, 2, 2, 6, 0, 0, 0, 0}, {2, 2, 0, 0, -2, 0, 0, 0, 0}}


==> anc/deg4_fanolist.m2 <==
------------------------------------------------------------------
-- This file contains a list of the vertices of the face polytopes
-- for deg 4 Gorenstein toric Fanos and a list of the 
-- corresponding grdb numbers. It is sourced by most other
-- deg4_* files.
------------------------------------------------------------------

------------------------------------------------------------------
-- "fanolist" is a list, each entry of which is a list of the vertices
-- of the face polytope of a degree 10 Gorenstein toric Fano.
------------------------------------------------------------------

fanolist={{{1, 1, 1, -3, -2, -1, 0, -2, -1, 0, 1, -1, 0, 1, 0, 1, -2, -1, 0, 1, -1, 0, 1, 0, 1, 1, -1, 0, 1, 0, 1, 1, 0, 1, 1}, {0, 4, 0, -4, -3, -2, -1, -2, -1, 0, 1, 0, 1, 2, 2, 3, -3, -2, -1, 0, -1, 0, 1, 1, 2, 3, -2, -1, 0, 0, 1, 2, -1, 0, 1}, {0, 0, 4, -4, -2, 0, 2, -3, -1, 1, 3, -2, 0, 2, -1, 1, -3, -1, 1, 3, -2, 0, 2, -1, 1, 0, -2, 0, 2, -1, 1, 0, -1, 1, 0}}}

------------------------------------------------------------------
-- The list "grdblist" records the GRDB ID for each entry in 
-- the list "fanolist"
------------------------------------------------------------------

grdblist={547390}


==> anc/deg4_special-triangulations.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Proposition 4.2. It goes through the list of degree 4 Gorenstein 
-- toric Fanos, doing the following:
-- ** Calculates their moment polytopes
-- ** Calculates all unimodular regular triangulations of these
--    polytopes
-- ** Shows that all polytopes have a "nice" 
--    triangulation
-- We may conclude that the corresponding point of the Hilbert 
-- scheme is smooth and lies on the smoothing component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg4_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 4 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "Polyhedra" 
load "aux_triangulations.m2"
load "deg4_fanolist.m2" 

------------------------------------------------------------------
-- We now produce a list of the face and moment polytopes
------------------------------------------------------------------

facelist=apply(fanolist,L->convexHull matrix L);
momentlist=apply(facelist,P->(<< "." << flush; polar P));

------------------------------------------------------------------
-- For each moment polytope, we use TOPCOM to calculate all 
-- regular triangulations and store the information in the list 
-- "trilist". Each entry of "trilist" is a list of pairs 
-- corresponding to triangulations. The first entry in the pair 
-- records a weight vector giving the triangulation, and the 
-- second entry is a list of the simplices in the triangulation.
------------------------------------------------------------------

trilist=apply(momentlist,P->triangulations P);

------------------------------------------------------------------
-- For each triangulation in "trilist", we calculate the 
-- number of maximal simplices in which each vertex appears and 
-- record this in "valencylist". We use this to check that 
-- all polytopes have the desired triangulation, concluding
-- that all toric varieties lie on the smoothing component.
------------------------------------------------------------------

valencylist=apply(trilist,L->apply(L,T->valencies T#1));
all(valencylist,L->any(L,v->sort v=={3,3,3,3,4}))



==> anc/deg6_fanolist.m2 <==
------------------------------------------------------------------
-- This file contains a list of the vertices of the face polytopes
-- for deg 6 Gorenstein toric Fanos and a list of the 
-- corresponding grdb numbers. It is sourced by most other
-- deg6_* files.
------------------------------------------------------------------

------------------------------------------------------------------
-- "fanolist" is a list, each entry of which is a list of the vertices
-- of the face polytope of a degree 10 Gorenstein toric Fano.
------------------------------------------------------------------

fanolist={{{1, 1, 1, -5, 0, -1, -2, -3, -4, 1, 0, -1, -2, -3, 1, 0, -1, 1, 0, -1, -2, -3, 1, 0, -1, 1, 1, 0, -1, 1}, {0, 3, 0, -6, -1, -2, -3, -4, -5, 1, 0, -1, -2, -3, 2, 1, 0, 0, -1, -2, -3, -4, 1, 0, -1, 2, 0, -1, -2, 1}, {0, 0, 3, -3, 2, 1, 0, -1, -2, 2, 1, 0, -1, -2, 1, 0, -1, 2, 1, 0, -1, -2, 1, 0, -1, 0, 1, 0, -1, 0}}, {{1, 1, -2, 1, -2, -1, 0, -2, -1, 0, 1, -2, -1, 0, 1, -1, 0, -1, 0, 1, -1, 0, 1, -1, 0, 1, 0, 1, 0, 1}, {0, 3, -3, 0, 0, 1, 2, -1, 0, 1, 2, -2, -1, 0, 1, -2, -1, 0, 1, 2, -1, 0, 1, -2, -1, 0, 0, 1, -1, 0}, {0, 0, 0, 3, -3, -2, -1, -2, -1, 0, 1, -1, 0, 1, 2, 1, 2, -2, -1, 0, -1, 0, 1, 0, 1, 2, -1, 0, 0, 1}}, {{1, 1, 0, 0, 1, -3, 0, -1, -2, 1, 0, -1, -2, 1, 0, -1, 1, 0, -1, -2, 1, 0, -1, 1, 0, 1, 0, -1, 1, 0}, {0, 3, 0, 3, -3, -3, -3, -3, -3, -1, -1, -1, -1, 1, 1, 1, -2, -2, -2, -2, 0, 0, 0, 2, 2, -1, -1, -1, 1, 1}, {0, 0, 1, 1, -3, 1, -2, -1, 0, -2, -1, 0, 1, -1, 0, 1, -2, -1, 0, 1, -1, 0, 1, 0, 1, -1, 0, 1, 0, 1}}, {{1, 1, 1, -2, 1, -2, -1, 0, -1, 0, 1, 0, 1, -2, -1, 0, 1, -1, 0, 1, 0, 1, 1, -1, 0, -1, 0, 1, 0, 1}, {0, 2, 0, -3, 2, -1, -2, -1, -2, -1, 0, -1, 0, -2, -1, 0, 1, -1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 2, 1, 2}, {0, 0, 3, -3, 3, -3, -1, 1, -2, 0, 2, -1, 1, -3, -1, 1, 3, -2, 0, 2, -1, 1, 0, -1, 1, -2, 0, 2, -1, 1}}, {{1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, {0, 2, 0, -2, -2, 2, -2, -2, -2, -1, -1, -1, -1, 0, 0, 0, 1, 1, -1, -1, -1, -1, 0, 0, 0, 1, 1, 2, 0, 1, 1}, {0, 0, 2, 2, -2, -2, -1, 0, 1, -2, -1, 0, 1, -2, -1, 0, -2, -1, -1, 0, 1, 2, -1, 0, 1, -1, 0, -1, 1, 0, 1}}, {{1, 0, 0, -2, 3, -2, 2, 1, 0, -1, 2, 1, 0, -1, -2, 1, 0, -1, -2, 0, -1, -2, -1, -2, 2, 1, 0, -1, 1, 0, -1, 0, -1, -1}, {0, 1, 0, -2, -2, 3, -2, -2, -2, -2, -1, -1, -1, -1, -1, 0, 0, 0, 0, 1, 1, 1, 2, 2, -1, -1, -1, -1, 0, 0, 0, 1, 1, 2}, {0, 0, 1, 3, -2, -2, -1, 0, 1, 2, -2, -1, 0, 1, 2, -2, -1, 0, 1, -2, -1, 0, -2, -1, -1, 0, 1, 2, -1, 0, 1, -1, 0, -1}}, {{1, 1, 1, -5, -4, -3, -2, -1, 0, -4, -3, -2, -1, 0, 1, -3, -2, -1, 0, 1, -2, -1, 0, 1, -1, 0, 1, 0, 1, -2, -1, 0, 1, -1, 0, 1, 0, 1, 1}, {0, 2, 2, -4, -3, -2, -1, 0, 1, -3, -2, -1, 0, 1, 2, -2, -1, 0, 1, 2, -1, 0, 1, 2, 0, 1, 2, 1, 2, -2, -1, 0, 1, -1, 0, 1, 0, 1, 1}, {0, 0, 6, -6, -4, -2, 0, 2, 4, -5, -3, -1, 1, 3, 5, -4, -2, 0, 2, 4, -3, -1, 1, 3, -2, 0, 2, -1, 1, -3, -1, 1, 3, -2, 0, 2, -1, 1, 0}}}


------------------------------------------------------------------
-- The list "grdblist" records the GRDB ID for each entry in 
-- the list "fanolist"
------------------------------------------------------------------

grdblist={547396, 544447, 520428, 520416, 520331, 520190, 547387}



==> anc/deg6_special-triangulations.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Proposition 4.2. It goes through the list of degree 6 Gorenstein 
-- toric Fanos, doing the following:
-- ** Calculates their moment polytopes
-- ** Calculates all unimodular regular triangulations of these
--    polytopes
-- ** Shows that all polytopes have a "nice" 
--    triangulation
-- We may conclude that the corresponding point of the Hilbert 
-- scheme is smooth and lies on the smoothing component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg6_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 6 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "Polyhedra" 
load "aux_triangulations.m2"
load "deg6_fanolist.m2" 

------------------------------------------------------------------
-- We now produce a list of the face and moment polytopes
------------------------------------------------------------------

facelist=apply(fanolist,L->convexHull matrix L);
momentlist=apply(facelist,P->(<< "." << flush; polar P));

------------------------------------------------------------------
-- For each moment polytope, we use TOPCOM to calculate all 
-- regular triangulations and store the information in the list 
-- "trilist". Each entry of "trilist" is a list of pairs 
-- corresponding to triangulations. The first entry in the pair 
-- records a weight vector giving the triangulation, and the 
-- second entry is a list of the simplices in the triangulation.
------------------------------------------------------------------

trilist=apply(momentlist,P->triangulations P);

------------------------------------------------------------------
-- For each triangulation in "trilist", we calculate the 
-- number of maximal simplices in which each vertex appears and 
-- record this in "valencylist". We use this to check that 
-- all polytopes have the desired triangulation, concluding
-- that all toric varieties lie on the smoothing component.
------------------------------------------------------------------

valencylist=apply(trilist,L->apply(L,T->valencies T#1));
all(valencylist,L->any(L,v->sort v=={3,3,4,4,4,6}))



==> anc/deg8_fanolist.m2 <==
------------------------------------------------------------------
-- This file contains a list of the vertices of the face polytopes
-- for deg 8 Gorenstein toric Fanos and a list of the 
-- corresponding grdb numbers. It is sourced by most other
-- deg8_* files.
------------------------------------------------------------------

------------------------------------------------------------------
-- "fanolist" is a list, each entry of which is a list of the vertices
-- of the face polytope of a degree 10 Gorenstein toric Fano.
------------------------------------------------------------------

fanolist={{{1, 1, 1, -3, -1, -2, 0, -1, 1, 0, -1, 1, 0, 1, -1, 1, 0, 1, 1}, {0, 2, 0, -2, -1, -1, 0, 0, 1, 1, -1, 0, 0, 1, -1, 0, 0, 1, 0}, {0, 0, 4, -4, 0, -3, 1, -2, 2, -1, -1, 3, 0, 1, -2, 2, -1, 0, 1}}, {{1, 1, 1, -3, 1, -3, 0, -1, -2, 0, -1, -2, 1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 1}, {0, 3, 0, -4, 1, -3, 0, -1, -2, -1, -2, -3, 2, 1, 0, 1, 0, -1, 0, -1, -2, 2, 1}, {0, 0, 2, -2, 2, -2, 1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0, -1, 0, 0}}, {{1, 0, 1, -2, 1, 0, 1, -2, 1, 0, 1, 0, 1, 0, -1, 1, 0, -1, 1, 0, -1, 0, -1, 0, -1}, {0, 1, 0, 3, -3, -2, -1, 2, -2, -1, -1, 0, -2, -1, 0, -1, 0, 1, 0, 1, 2, 0, 1, 1, 2}, {0, 0, 2, 2, -3, -3, 1, 1, -2, -2, -1, -1, -1, -1, -1, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2}}, {{1, 1, 0, 0, 1, -3, -2, -1, 0, -2, -1, 0, 1, -1, 0, -2, -1, 0, 1, -1, 0, 1, 0, -1, 0, 0}, {0, 2, 0, 3, -2, -6, -5, -4, -3, -3, -2, -1, 0, 0, 1, -4, -3, -2, -1, -1, 0, 1, 2, -2, -1, 1}, {0, 0, 1, 1, -2, -2, -2, -2, -2, -1, -1, -1, -1, 0, 0, -1, -1, -1, -1, 0, 0, 0, 1, 0, 0, 1}}, {{1, 1, 1, 0, 0, -2, -2, 0, -1, 0, -1, -2, -1, -2, 1, 0, -1, 1, 0, -1, 0, -1, -1, 1, 0, 0}, {0, 2, 0, 2, -1, -3, 0, -1, -2, 0, -1, -2, 0, -1, 0, -1, -2, 1, 0, -1, 1, 0, 1, 1, 0, 1}, {0, 0, 2, -1, -1, -1, -1, 1, 0, 1, 0, -1, 0, -1, 1, 0, -1, 1, 0, -1, 0, -1, -1, 0, -1, -1}}, {{1, 0, 1, 1, 0, 0, -3, -1, -2, 0, -1, -2, 1, 0, -1, 0, -1, -2, 1, 0, -1, 1, 0, 0, -1, 0}, {0, 1, 0, -2, -2, 1, 1, -1, 0, -1, 0, 1, -1, 0, 1, -1, 0, 1, -1, 0, 1, 0, 1, 0, 1, 1}, {0, 0, 2, -2, -3, 3, 0, -2, -1, -1, 0, 1, 0, 1, 2, -2, -1, 0, -1, 0, 1, 1, 2, -1, 0, 1}}, {{1, 1, 0, 0, -1, -1, 1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, {0, 2, 0, 3, -1, 2, -2, -4, 0, -2, 1, -1, -3, 0, -2, 1, -1, -3, 2, 0, -2, 1, -1, 0, 1, -1}, {0, 0, 1, 1, 1, 1, -2, -2, 0, -1, 1, 0, -1, 1, 0, 0, -1, -2, 1, 0, -1, 1, 0, -1, 0, -1}}, {{1, 1, 1, -3, -3, 0, -1, -2, 0, -1, -2, -3, -1, -2, -3, -2, -3, 1, 0, -1, 1, 0, -1, 0, -1, -1, 1}, {0, 2, 0, 0, -4, -1, -2, -3, 0, -1, -2, -3, 0, -1, -2, 0, -1, 0, -1, -2, 1, 0, -1, 1, 0, 1, 1}, {0, 0, 2, -2, -2, 1, 0, -1, 1, 0, -1, -2, 0, -1, -2, -1, -2, 1, 0, -1, 1, 0, -1, 0, -1, -1, 0}}, {{1, 1, 1, -3, 1, -3, 0, -1, -2, 1, 0, -1, -2, -3, 0, -1, -2, 1, 0, -1, 1, 0, -1, 1, 0, -1, 1}, {0, 2, 0, -4, 2, -2, 1, 0, -1, 1, 0, -1, -2, -3, -1, -2, -3, 2, 1, 0, 1, 0, -1, 0, -1, -2, 1}, {0, 0, 2, -2, 2, -2, 1, 0, -1, 2, 1, 0, -1, -2, 1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0, -1, 0}}, {{1, 1, 1, -1, -1, -3, 1, 0, -1, -2, 1, 0, -1, -2, 0, 1, 0, -1, -2, 1, 0, -1, 1, 0, 0, 1, 0}, {0, 2, 0, 0, -2, -2, 2, 1, 0, -1, 1, 0, -1, -2, -1, 2, 1, 0, -1, 1, 0, -1, 0, -1, 1, 1, 0}, {0, 0, 2, -2, 0, -2, 2, 1, 0, -1, 2, 1, 0, -1, 1, 1, 0, -1, -2, 1, 0, -1, 1, 0, -1, 0, -1}}, {{1, 1, 0, 0, -2, -2, 1, 1, 0, -1, 1, 0, -1, 1, 0, -1, -2, 1, 0, -1, 1, 0, 0, -1, 1, 0, -1}, {0, 2, 0, 2, -2, 0, -2, 0, -2, -2, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1}, {0, 0, 1, 1, 1, 1, -2, -2, -1, 0, -1, 0, 1, -2, -1, 0, 1, -1, 0, 1, 0, 1, -1, 0, -1, 0, 1}}, {{1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1}, {0, 2, 0, 2, -2, 0, -2, 0, -2, -1, -1, -1, 0, -1, -1, -1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 2}, {0, 0, 2, 2, -2, -2, 0, 0, -1, -2, -1, 0, -1, -1, 0, 1, -1, 0, 1, -1, 0, 1, 1, 0, 1, 2, 1}}, {{1, 0, 0, 2, -1, 2, -2, -2, 1, 0, -1, 1, 0, -1, -2, 0, -1, -2, -1, -2, 1, 0, -1, 1, 0, -1, 0, -1}, {0, 1, 0, -1, 2, -2, 2, -2, -2, -2, -2, -1, -1, -1, -1, 0, 0, 0, 1, 1, -1, -1, -1, 0, 0, 0, 1, 1}, {0, 0, 1, -1, -1, -1, -1, 3, 0, 1, 2, -1, 0, 1, 2, -1, 0, 1, -1, 0, 0, 1, 2, -1, 0, 1, -1, 0}}, {{1, 0, 0, 2, -1, -2, -2, 2, 1, -1, 0, 1, 2, -1, 0, 1, -1, 0, -1, 0, 1, -2, -1, 0, 1, -2, -1, 0}, {0, 1, 0, -2, 2, 3, 0, -4, -1, 0, -1, -2, -3, 1, 0, -1, 2, 1, -1, -2, -3, 1, 0, -1, -2, 2, 1, 0}, {0, 0, 1, 1, -2, -2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1}}, {{1, 0, 0, 1, -2, -2, -2, -2, -2, -2, -2, -1, -1, -1, -1, -1, 0, 0, 0, -1, -1, -1, -1, -1, 0, 0, 0, 1, 0}, {0, 1, 1, -2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, -1, -1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 1}, {0, 0, 2, -2, 4, -2, 3, 2, 1, 0, -1, 2, 1, 0, -1, -2, 0, -1, -2, 3, 2, 1, 0, -1, 1, 0, -1, -1, 1}}, {{1, 0, 0, -1, 0, 3, -3, 0, -2, -1, 0, -1, 0, 1, 0, 1, 2, -2, -1, -2, -1, 0, 1, -1, 0, 1, 2, 1, 2}, {0, 1, 0, 1, -2, -2, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1, -2, -2}, {0, 0, 1, 1, 1, -2, 1, -2, 1, 0, -1, 1, 0, -1, 1, 0, -1, 0, -1, 1, 0, -1, -2, 1, 0, -1, -2, 0, -1}}, {{1, 0, 0, 1, 1, -2, -2, 1, 0, 0, 0, 0, -1, -1, -1, -1, -1, -2, -2, -2, -2, 1, 1, 0, 0, 0, -1, -1, -1, -1}, {0, 1, 0, 0, -2, -2, 3, -1, 1, 0, -1, -2, 2, 1, 0, -1, -2, 2, 1, 0, -1, 0, -1, 1, 0, -1, 2, 1, 0, -1}, {0, 0, 1, -2, 0, 3, -2, -1, -2, -1, 0, 1, -2, -1, 0, 1, 2, -1, 0, 1, 2, -1, 0, -1, 0, 1, -1, 0, 1, 2}}, {{1, 0, 0, 1, 1, -4, -1, 0, 1, -2, -1, 0, 1, -3, -2, -1, 0, 1, -3, -2, -1, 0, 0, 1, -1, 0, 1, -2, -1, 0, 1}, {0, 1, 1, 0, -4, 1, 1, 0, -1, 1, 0, -1, -2, 1, 0, -1, -2, -3, 0, -1, -2, -3, 1, 0, 1, 0, -1, 1, 0, -1, -2}, {0, 0, 2, 2, -2, -2, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1, -1, -2, -2, -2, -2, 1, 1, 0, 0, 0, -1, -1, -1, -1}}, {{1, 0, 1, 1, -2, -2, -2, -2, -2, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, 1, 1}, {0, 1, 0, -4, 3, -1, 2, 1, 0, 2, 1, 0, -1, -2, 1, 0, -1, -2, -3, -1, -2, -3, 2, 1, 0, 1, 0, -1, 0, -1, -2}, {0, 0, 2, -2, 2, -2, 1, 0, -1, 2, 1, 0, -1, -2, 2, 1, 0, -1, -2, 1, 0, -1, 1, 0, -1, 1, 0, -1, 1, 0, -1}}, {{1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 1, 1, 1, -4, 0, -1, -2, -3, 1, 0, -1, -2, -3, 1, 0, -1, -2, 1, 0, -1, 1, 0, 0, -1, -2, 1, 0, -1, 1, 0}, {0, 0, 3, -1, 4, -6, 2, 0, -2, -4, 3, 1, -1, -3, -5, 2, 0, -2, -4, 1, -1, -3, 0, -2, 1, -1, -3, 2, 0, -2, 1, -1}}, {{1, 1, 1, -7, 0, -1, -2, -3, -4, -5, -6, 1, 0, -1, -2, -3, -4, -5, 1, 0, -1, -2, -3, 1, 0, -1, 1, 0, -1, -2, -3, 1, 0, -1, 1}, {0, 2, 2, -6, 1, 0, -1, -2, -3, -4, -5, 2, 1, 0, -1, -2, -3, -4, 2, 1, 0, -1, -2, 2, 1, 0, 1, 0, -1, -2, -3, 1, 0, -1, 1}, {0, 0, 4, -4, 3, 2, 1, 0, -1, -2, -3, 3, 2, 1, 0, -1, -2, -3, 2, 1, 0, -1, -2, 1, 0, -1, 2, 1, 0, -1, -2, 1, 0, -1, 0}}, {{1, 1, 1, -3, -3, 1, 0, 0, 0, 0, -1, -1, -1, -1, -1, -2, -2, -2, -2, -2, -2, -3, -3, -3, -3, -3, 1, 1, 0, 0, 0, -1, -1, -1, -1}, {0, 2, 0, -4, 2, 1, -1, 0, 1, 2, -2, -1, 0, 1, 2, -3, -2, -1, 0, 1, 2, -3, -2, -1, 0, 1, 0, 1, -1, 0, 1, -2, -1, 0, 1}, {0, 0, 2, 2, -4, 1, 2, 1, 0, -1, 2, 1, 0, -1, -2, 2, 1, 0, -1, -2, -3, 1, 0, -1, -2, -3, 1, 0, 1, 0, -1, 1, 0, -1, -2}}, {{1, 1, -3, 1, -3, -3, -3, -3, -2, -2, -2, -2, -2, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 1, 1, 1, -1, -1, -1, 0, 0, 0, 1, 1, 1}, {0, 2, -2, 2, -2, -2, -2, -2, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 2, -1, -1, -1, 0, 0, 0, 1, 1, 1}, {0, 0, 0, 4, -4, -3, -2, -1, -3, -2, -1, 0, 1, -2, -1, 0, 1, 2, -1, 0, 1, 2, 3, 1, 2, 3, -2, -1, 0, -1, 0, 1, 0, 1, 2}}}

------------------------------------------------------------------
-- The list "grdblist" records the GRDB ID for each entry in 
-- the list "fanolist"
------------------------------------------------------------------

grdblist={547429, 522681, 264812, 521215, 433519, 433517, 261645, 544534, 520915, 432471, 259467, 259468, 258004, 258029, 520538, 257048, 431045, 520329, 520332, 520261, 547389, 544405, 544406}



==> anc/deg8_special-triangulations.m2 <==
------------------------------------------------------------------
-- This file contains calculations relevant to the proof of 
-- Proposition 4.2. It goes through the list of degree 8 Gorenstein 
-- toric Fanos, doing the following:
-- ** Calculates their moment polytopes
-- ** Calculates all unimodular regular triangulations of these
--    polytopes
-- ** Shows that all polytopes have a "nice" 
--    triangulation
-- We may conclude that the corresponding point of the Hilbert 
-- scheme is smooth and lies on the smoothing component.
------------------------------------------------------------------

------------------------------------------------------------------
-- First we load the packages and auxilliary files we need.
-- After loading deg8_fanolist.m2, we have lists called 
-- "fanolist" and "grdblist" which contain respectively the
-- face polytopes and GRDB IDs of all degree 8 Gorenstein
-- toric Fanos.
------------------------------------------------------------------

restart
needsPackage "Polyhedra" 
load "aux_triangulations.m2"
load "deg8_fanolist.m2" 

------------------------------------------------------------------
-- We now produce a list of the face and moment polytopes
------------------------------------------------------------------

facelist=apply(fanolist,L->convexHull matrix L);
momentlist=apply(facelist,P->(<< "." << flush; polar P));

------------------------------------------------------------------
-- For each moment polytope, we use TOPCOM to calculate all 
-- regular triangulations and store the information in the list 
-- "trilist". Each entry of "trilist" is a list of pairs 
-- corresponding to triangulations. The first entry in the pair 
-- records a weight vector giving the triangulation, and the 
-- second entry is a list of the simplices in the triangulation.
------------------------------------------------------------------

trilist=apply(momentlist,P->triangulations P);

------------------------------------------------------------------
-- For each triangulation in "trilist", we calculate the 
-- number of maximal simplices in which each vertex appears and 
-- record this in "valencylist".
------------------------------------------------------------------

valencylist=apply(trilist,L->apply(L,T->valencies T#1));

------------------------------------------------------------------
-- Each polytope triangulates to T_6*Delta_0 or T_6'*Delta_0, and
-- some triangulate to both!
------------------------------------------------------------------

all(valencylist,L->any(L,v->sort v=={4,4,4,4,4,4,8} or sort v=={3,3,4,4,5,5,8}))
#positions(valencylist,L->any(L,v->sort v=={4,4,4,4,4,4,8}) and any(L,v->sort v=={3,3,4,4,5,5,8}))

------------------------------------------------------------------
-- We conclude that all points lie on the desired component of H_8
------------------------------------------------------------------


